Coupled population balance and large eddy simulation model for polydisperse droplet evolution in a turbulent round jet

A population balance model coupled with large eddy simulations (LES) is adapted and applied to study the evolution of oil droplets in a turbulent jet including the effects of droplet breakup. A key unknown in simulating secondary breakup in turbulent multiphase jets is the inflow size distribution generated within the primary breakup zone near the nozzle exit. A mono-disperse injection inflow condition is commonly used for simplicity, but this choice is often unrealistic. In order to provide more realistic inlet conditions for LES, we develop a one dimensional (1D) parcel model to predict the evolution of the dispersed phase along the jet centerline due to the combined effects of advection, radial turbulent transport and droplet breakup due to turbulence in the regions closer to the jet nozzle that cannot be resolved using coarse LES. The model is validated with experimental data measured far from the nozzle. The 1D model is also used to generate an initial size distribution for use in a coarse-resolution LES of a turbulent jet. Number density fields for each bin of the discretized droplet size distribution are modeled using an Eulerian LES approach and scalar transport equations are solved for each bin. LES results are compared to published experimental data, with good agreement and we examine the statistics of the velocity field and the concentration of the polydisperse oil droplet plumes for two droplet Weber numbers. We find that the centerline decay rate of the concentration for different droplet sizes is modified in the breakup dominated zone. Unlike Reynolds averaged approaches, LES also allows us to quantify size distribution variability due to turbulence. We quantify the radial and axial distributions and the variability of key quantities such as the Sauter mean diameter, total surface area and droplet breakup time-scale and explore their sensitivity to the Weber number.

==> plots/paper_plots/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "from pathlib import Path\n",
    "import scipy.io as sio\n",
    "plt.rcParams[\"figure.figsize\"] = (11.69,8.27)\n",
    "plt.rc('lines', linewidth=2)\n",
    "plt.rc('legend',fontsize=20) # using a size in points\n",
    "plt.rcParams['axes.labelsize'] = 28\n",
    "plt.rcParams['axes.titlesize'] = 28\n",
    "plt.rcParams['xtick.labelsize'] = 28\n",
    "plt.rcParams['ytick.labelsize'] = 28\n",
    "font = {'family': 'serif',\n",
    "        'color':  'black',\n",
    "        'weight': 'normal',\n",
    "        'size': 24,\n",
    "        }\n",
    "\n",
    "## Load data\n",
    "\n",
    "nx = 288\n",
    "ny = 288\n",
    "nz = 385\n",
    "zps = 328\n",
    "npcon =20\n",
    "recl = nx*ny*nz\n",
    "z = np.linspace(0,-2.5*(nz-1)/nz,nz)\n",
    "z = z - z[zps]\n",
    "dj=6e-3\n",
    "zd = z/dj\n",
    "d = np.logspace(np.log10(14e-6),np.log10(3e-3),20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "r = np.load(\"r.npy\")\n",
    "rh = np.load(\"r_half.npy\")\n",
    "w = np.load(\"w_vel_rz.npy\")\n",
    "C1 = np.load(\"C_1av.npy\")\n",
    "C_2 = np.load(\"C_2av.npy\")\n",
    "\n",
    "C8 = np.load(\"C_8av.npy\")\n",
    "C14 = np.load(\"C_14av.npy\")\n",
    "C16 = np.load(\"C_16av.npy\")\n",
    "\n",
    "C20 = np.load(\"C_20av.npy\")\n",
    "C = np.load(\"C_tot_av.npy\")\n",
    "C2 = np.load('c2_rz_0.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_h1 = np.zeros([nz])\n",
    "r_ch = []\n",
    "r_half={}\n",
    "slope={}\n",
    "fig,ax = plt.subplots()\n",
    "for ip in range(npcon):\n",
    "    \n",
    "    C = np.load('C_'+str(ip+1)+'av.npy')\n",
    "    for jz in range(nz):\n",
    "        c_half = C[0,jz]/2\n",
    "        r_h1[jz] = (np.interp(-c_half,-C[:,jz],r))\n",
    "    fit = np.polyfit(z[200:zps-40],r_h1[210:zps-30],1)\n",
    "    ax.plot(zd[180:zps-30],r_h1[180:zps-30])\n",
    "    r_half['r_h'+str(ip+1)] = r_h1\n",
    "    slope[str(ip+1)] = fit[0]\n",
    "\n",
    "\n",
    "plt.savefig('plot.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "keys = slope.keys()\n",
    "\n",
    "values = slope.values()\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "plt.semilogx(d*1e-6, values,'o',ms=5,mec='g',mfc='g')\n",
    "plt.xlabel('$d (m)$')\n",
    "plt.ylabel('$S$')\n",
    "plt.ylim([0,.12])\n",
    "ax.tick_params(axis='y',labelsize=22)\n",
    "ax.tick_params(axis='x',labelsize=22)\n",
    "plt.savefig(\"conc_decay.pdf\")\n",
    "print(values)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.5171063  3.15460706] [0.14040354 2.09417412]\n",
      "1.4720441462672698\n",
      "x_1: 0.1404035428396184 +/- 0.0016656426197855444\n",
      "x_1: 0.5171062980275409 +/- 0.004823170100372138\n"
     ]
    }
   ],
   "source": [
    "fit_w,v = np.polyfit(z[200:zps-1]/dj,w[0,zps]/w[0,200:zps-1],1,cov=True)\n",
    "fit_r = np.polyfit(z[220:zps-20]/dj,rh[220:zps-20]/dj,1)\n",
    "fit_c,cv = np.polyfit(z[250:zps-20]/dj,5*C[0,zps]/C[0,250:zps-20],1,cov=True)\n",
    "x_fit = np.linspace(1,180,500)\n",
    "w_fit = fit_w[0]*x_fit + fit_w[1]\n",
    "r_fit = fit_r[0]*x_fit + fit_r[1]\n",
    "c_fit = fit_c[0]*x_fit + fit_c[1]\n",
    "print(fit_c,fit_w)\n",
    "print(C[0,zps+1])\n",
    "print(\"x_1: {} +/- {}\".format(fit_w[0], np.sqrt(v[0][0])))\n",
    "print(\"x_1: {} +/- {}\".format(fit_c[0], np.sqrt(cv[0][0])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig,ax = plt.subplots()\n",
    "ax.plot(z[220:zps-20:4]/dj, w[0,zps]/w[0,220:zps-20:4],'s',ms=8,mec='r',mfc='w',linewidth = 2,label='$w_0/w_0(z)$')\n",
    "ax.plot(x_fit,w_fit,'k')\n",
    "#plt.plot(z[220:zps-1]/dj,C[0,zps-1]/C[0,220:zps-1],'ks',linewidth = 2)\n",
    "\n",
    "ax.set_xlabel('$z/D_{sim}$')\n",
    "ax.set_ylabel('$w_0/w_0(z)$')\n",
    "ax.set_xlim([0,120])\n",
    "ax.set_ylim([0,20])\n",
    "ax.tick_params(axis='y',labelsize=22)\n",
    "ax.tick_params(axis='x',labelsize=22)\n",
    "\n",
    "\n",
    "ax1 = ax.twinx()\n",
    "\n",
    "ax1.plot(z[220:zps-20:4]/dj, rh[220:zps-20:4]/dj,'o',ms=8,mec='b',mfc='w',linewidth = 2,label = '$r_{1/2}$')\n",
    "ax1.plot(x_fit,r_fit,'k')\n",
    "ax1.set_ylim([0,25])\n",
    "ax1.set_ylabel('$r_{1/2}/D_{sim}$')\n",
    "\n",
    "lines, labels = ax.get_legend_handles_labels()\n",
    "lines2, labels2 = ax1.get_legend_handles_labels()\n",
    "ax1.legend(lines + lines2, labels + labels2, loc=\"upper left\",frameon=False)\n",
    "plt.savefig(\"w_vel_inv_rh_ppt.pdf\")\n",
    "\n",
    "\n",
    "# fig,ax = plt.subplots()\n",
    "# plt.plot(z[220:zps-20]/dj, rh[220:zps-20]/dj,'ks',linewidth = 2)\n",
    "# plt.plot(x_fit,r_fit,'k')\n",
    "# plt.xlabel('$z/D_{sim}$')\n",
    "# plt.ylabel('$r_{1/2}/D_{sim}$')\n",
    "# plt.xlim([0,120])\n",
    "# plt.ylim([0,15])\n",
    "# ax.tick_params(axis='y',labelsize=22)\n",
    "# ax.tick_params(axis='x',labelsize=22)\n",
    "# plt.savefig(\"r_half.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0IAAAJMCAYAAADXIxawAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3XlclWX++P/XDSqLAikoULKYoKaYC+5obrnlMm6YP2qU1GoazETLtKm0vmXuOpWaJanox3GbQM0lE9wSVFSg3GJTsAINUXAJULh+fxw545HtoEfZ3s/H436cOdd13dd9XWcqzvtcm6aUQgghhBBCCCGqE7PyboAQQgghhBBCPG4SCAkhhBBCCCGqHQmEhBBCCCGEENWOBEJCCCGEEEKIakcCISGEEEIIIUS1I4GQEEIIIYQQotqRQEgIIYQQQghR7UggJIQQQgghhKh2JBASQgghhBBCVDs1yrsBVYWDg4Nyd3cv72YIIYQQQghRaZw4cSJdKVW/PJ4tgZCJuLu7c/z48fJuhhBCCCGEEJWGpmnJ5fVsmRonhBBCCCGEqHYkEBJCCCGEEEJUOxIICSGEEEIIIaodCYSEEEIIIYQQ1Y4EQkIIIYQQQohqRwIhIYQQQgghRLUjgZAQQgghhBCi2pFASAghhBBCCFHtSCAkhBBCCCGEqHYkEBJCCCGEEEJUOxIICSGEEEIIIaodCYSEEEIIIYQQ1Y4EQkIIIYQQQohqRwIhIYQQQgghRLUjgZAQQgghhBCi2qk0gZCmaU01TXtL07R1mqad0zQtX9M0pWnayIes10/TtEOapmVqmnZD07TjmqYFaJpWaT4bIYQQQgghRNnUKO8GlMEbwFumrFDTtKXAP4FsIAy4DfQGvgR6a5rmq5TKM+UzhRBCCCGEEOWvMo16nALmAy8CHsCBh6lM07QR6IKgNOBZpdQgpdQwwBM4CwwDJj5Uix+xk11PkhCYQE5qTnk3RQghhBBCiEql0gRCSqmVSqlpSqlNSqlEE1Q54+7ru0qp+Huecwnd6BPAdGOnyJ04AZpmeLm7m6CVJcg6nAVAVIsoCYiEEEIIUalcunQJc3NzJk2aZJDep08fNE3TX2ZmZtjY2ODp6cno0aPZunUrSqlyanX5OnToECNGjMDZ2RkLCwucnZ3p27cvO3fuNCh35coVVq5cybBhw/Dw8MDKygo7Ozu6du1KUFAQ+fn55dSDiqUyTY0zGU3TGgLeQC6w+f58pdQBTdN+B54COgERpdXp7Q3Hj9//HFO0tmQeiz1wmebCxXkXiWoRxY9mTnx5xYUMLEq8z80NLlx49O0TQgghhCjK1q1byc/PZ9iwYQbpJ0+eRNM0PvjgAzRNQylFVlYW586dIzQ0lI0bN9KrVy9CQ0OxsbEpp9Y/fp988gkffPABDg4ODBo0CGdnZ9LT04mOjmb//v288MIL+rKbN2/mjTfewNnZmZ49e+Lq6sqlS5f47rvvmDBhArt27WLz5s1oj+PLakWmlKqUF7AfUMDIB7h38N17T5ZQJuRumQBj6vRq4KWy/8hW9wL1SO1jn8H77D+y1ak34tWhuodU/OT4Qu0prW0nfE6Uep8QQgghyskffyjVr59Sqanl3RKT6N+/v7K3t1d37tzRpyUkJChANW3atMh7UlNTVY8ePRSgfH19H1dTy92mTZsUoJ5//nmVlZVVKD83N9fgfVhYmNq2bZvKy8szSE9NTVUuLi4KUFu2bHmkbTYWcFyVUzxRaabGmViju6/JJZRJua9sqcp7ipqFswUtlnnQ/nT7B2qPTLUTQgghKrB58+DYMd1rBeTj42Mwpe3+q3v37vqymZmZhIeHM3jwYMzNzfXpx+9Or/H29i7yGU5OTmzatAlra2s2b97M+fPnH22nKoD8/HzeffddrK2tWb9+fZGjYDVr1jR436tXLwYPHoyZmeFXfScnJ/7xj38AsH///kfW5sqiWk6NA+rcfb1ZQpkbd1+NGnM9dfkU/a37U+urWtT4dw2sbK0wpw7t2llhaWmpv6ysrGjQoAFOTk6FLkdHR2rVqvVQHQNdQOSx2APHMY7E9o7l5tmbtNrdqlA5xwWO+Hn5MbHDRBrXawwUnmrnNNYJl2kuWDiXPNVOCCGEEI9QaiqsWQNhYfD88zBtGjg5lXerDAwbNow+ffoUSl+1ahUpKSn07NlTn7Zjxw5yc3MZPny4QdmCQKhdu3bFPqd+/fp07tyZsLAwjhw5QqNGRv9mXSlFRERw/vx5Ro4cSd26ddmxYwenTp3C0tKSDh060Llz5zLVVxA01ahRXcOA/6mun0DBhMiHWmmnadprwGsF72/eusnNgtgqU/dy4kTZ6rS3t9cHRs7OzjRp0oRmzZrRrFkzPD09sbS0LLWOnNQcLs67SFpwGk7+ukCmKBHjIgiKDqJTUCeChwZjhRXwv0BKAiIhhBCigpg3D8aOhTZtYMwY3ftFi8q7VQbefvvtQmnvvPMOKSkp+Pv78+GHH+rTQ0JCqF27dqHAqbQRoQL29vYAXLt27WGbbTJLliwpU3tat27N0KFDSy0XFRUFgKOjI23btuWXX34xyH/uuefYsmUL9evXL7WuO3fuEBwcDED//v2NbmtVVV0Doet3X+uUUKYg73pxBZRSXwNfA3h7e6s9G/eQuCCR3zb+ht0wO4avqktYVD5//fUX2dnZZGdnc/PmTS5fvkxaWlqh69KlS1y5coUrV65w+vTpQs/TNI1GjRrpAyMNDfND5jRr1gwHBwdy03JJ+H8XuboxDaexTrQ/3R4Lp+IDl8b1GjO792wGNxnMkA1D2HzfvhESEAkhhBAVQMFoUMF3g2nTwMurQo4KFVBKERAQwPLlywkICOCLL77QL8zPzs5m9+7dDBgwwOAHXqUU0dHRmJmZ0aZNmxLrz8zU/eJcEBCVJiAggNTUVL777rsH7FHplixZQnJySasuDI0dO9aoQOjy5csAfPXVVzRq1Ii9e/fSsWNHkpOTmTp1Kj/88AO+vr5GTXWbPn06p06d4oUXXqBfv35Gt7Wqqq6B0IW7r24llCkYRrlQQhm93N9yOdvxLE5jnWh1thUWThZkrYISRnYLycvL48qVK/rA6LfffuPXX3/l3LlznDt3jsTERJKSkkhKStJvk7jwuYUA1LWsS5O8Jmj5HXkv+Hma92+ORT3jgpXOLp2Z0GZCsfnGTrUrkJiRyJfHvmT9qfWk30rHwdqh0BQ8IYQQQhipYDTI2Vn33tm5wo4Kge77zLhx4wgODmbatGnMnTvXIH/Pnj3cuHGj0G5xcXFxZGZm0qxZs1J3g4uLiwOgadOmRrXpk08+KbSOxtQuPKLtePPy8gBdoLhlyxZatdJ9B2vRogUhISE0adKEAwcOEBkZWeI0uc8//5yFCxfSrFkz1q5d+0jaWtlU10Ao+u5rC03TrJRSfxVRpv19ZUtV2ghMaczNzWnQoAENGjTg2WefLZSfm5tLYmKiPjDa/95+0hzTSLiUwNXsqxzlKHCUIS99DkCTJk3o1KkTHTt2pFOnTrRs2bLY/whMaDuBi1wsMq9gqt2Fr9PYcceJNT+4cLWE3RatHOoweYMVEeMicHvCjeRryQZT8AZ4DijzZyOEEEJUS/ePBhWooKNCt2/fxs/Pjy1btjBr1ixmzpxZqExISAi1atVi4MCBBunGTouLj4/n/PnzPPnkk/qgoDR169Y1sgcVT0Hbn3766UL9tbKyol+/fgQFBXHs2LFiA6GlS5fy1ltv0bx5c8LCwqhXr94jb3dlUC0DIaXURU3TTgJtAV8g+N58TdO6Aw2BNCDSmDotXCweKggyRq1atXjmmWd45plnAOi3ox+2HWxp+E5DLuVe4ujRo7z44lG6dDnCiRMniIuLIy4uTj8X1MrKCm9v77v/kvQhO7ubfkja1c61UCBksNZorBOjbrUnQ1mwuJR2apojs3vP1r+/fwrekfFHZGRICCGEMMb9o0EFKuCoUHZ2NiNHjmTHjh0sWLCAqVOnFiqTl5fH9u3b6dWrF3Z2dgZ5xgZCc+bMAXTT3QoopZg/fz5BQUGkpKRgY2NDt27d+O9//8tvv/2Gi4sL586do2nTpvr3GzZsYMWKFRw5cgRPT082btzIjRs3mDJlCsePH8fLy4stW7bg6upqVP8f1RqhglGvJ554osj8gkDpr7+K+l1f167AwEC8vLwICwujQYMGRrexyiuvfbsf9sKIc4SAz4BzwGdF5I28e38q4HFPegPg9N28t4xvj7cCZXC52aQXu2f6o1JwPlBOTo6KiopSX3zxhXr55ZeVh4eHutsn/WVlZaX69++vFi9erHYd3qXCCVdK6c4jip8crw7VO6TiA+NVdmq2Qd3GtqEo03+crgJ3Bz5MF4UQQojq4Y8/lKpbV/daXH69ehXiXKEbN26oXr16KU3T1LJly4otFx4ergC1YsWKQnldu3ZVgDpw4ECx969du1YByt3d3eA8nblz56pmzZqpvXv3qgsXLqjIyEi1fPlypZRS27dvV9bW1vozdbZv364A1b17d7V//371888/q6ZNm6qOHTuqnj17qkOHDqmYmBjVqFEj9dZbbxn9Gbi5uRX6rlXSNXbsWKPq/fPPP1WNGjWUnZ2dysnJKZTfv39/Baj//Oc/hfLmzJmjANW6dWv1559/Gt2Xx4lyPEeo3AMaoxuqG705cs+VdfcfpLh70++7Z/XdMquLqXPZ3fy/gO3Ad+j2e1PoDlQ1N7Z93t7exv7//Ui5uRkGY4bXnwp2KJimatZsVehfyAY0UL4tfNXHdT5Wx984rg+ACpgiEEq4kqAc5zs+eAeFEEKI6mLyZN1VWpnA8v2B8dq1a6pLly7K3NxcrVmzpsSyEydOVGZmZiotLc0gPS8vT9WpU0eZmZkVeWBoenq6evvtt5Wmaapu3boqNjbWIL9nz55qypQpRT7zk08+UZ06dTJ4b2dnZ9CGiRMnKgcHB5We/r8fsf39/dWoUaNK7M/j8tJLLylA/etf/zJI37Nnj9I0TdnZ2amrV68a5H388ccKUN7e3urKlSuPs7llUp6BUGWaGmcLdCwi3fNBK1RK/VPTtJ+AAKA7YI5uBOlbYLlSKv9B6y4vRa3TS8xIpFNQJ7aN3kZnlxeAF4C5pKWl8eOPP7IuZB0/7vmRyzcvs/n0ZjazmVkrZtEhugMDBgxgxIgRtGjRwiTtc7VzJf1WuknqEkIIIaq0qCg4fBiWLCm5nI/P42lPMfz8/IiIiKBDhw4kJSUxa9asQmVmzJiBhYUFoaGhdOnSBUdHR4P8s2fPcuPGDWxsbFi4ULcRVH5+PlevXuX06dNERkaSnZ2Nj48Pa9euLXR20JAhQ5g6dSqxsbH4+voyYsQIHBwcAIiJiaF169b6sjExMQwaNMigDSkpKQwfPtxgF7qUlBTat29PRbBo0SKOHj3Kp59+ysGDB+nQoQPJycmEhIRgbm7ON998YzB1bs2aNXz44YeYm5vTrVs3Pv/880J1uru74+/v/xh7UQGVVwRW1a6KMiJUnJ1xO5XDPAc1/cfpKuFKgsq9k6sSriSo6T9OVw7zHNT3575XJ06cUJ999pnq0aOHqlmzpsFoUfPmzRXMUqdPny71WQ8yIlTySNb/Lje3B/8MhBBCCGFaBSM5UPwUsAYNGiillDp27JgC1MKFCwvVs2bNmiKn8Ds7O6suXbqowMBAdfjw4RLbEh8fr+bPn6+effZZZWtrq86cOaOUUsrT01N99dVX+nKenp7qiy++MLjXxcVFrVq1yiDN3t5ebdiw4UE+lkfiypUrKjAwULm7u6uaNWuqevXqqSFDhqjIyMhCZWfOnFnq1Lzu3bs//k4UgXIcEdJ0zxcPq127dqpgkV9FlZiRyNKopaz/5Z5trVv6EdA+oNDmBdevX2f//v1s3bqV7777jqtXr+rzWrRoga+vL6NGjdJv3HAvTdOFLUWZsXcGOXk5LOq3yOh7HqScEEIIISqW9957j88++4ykpKRCIzqmdPv2bezt7fnmm28YNGgQtra2RERE0LFjR27evImtrS0HDx7E5+5IWkZGBvb29sTExOh3Zbt48SKurq78+uuvNGnS5JG1VYCmaSeUUmU4cMaEz5ZAyDQqQyD0oG7fvk14eDj9+2+ibt2QQkHRqFGj8PX11QdFBcHKya4nsW1vqz+ANfJiZLG7xkkgJIQQQlRtzzzzDBYWFsTExJi03rlz5+Lo6EiHDh2oUaMGa9asYcWKFZw+fZqkpCS6du3K9evXsba2JjIykq5du5KZmUmdOnUACAsLY+DAgVy/fl1/zMj27dvx8/MjMzMTMzMzk7ZXGCrPQEj+nxWlqlmzJv2efRYI4tKlS+zatYtXXnmFunXrcvr0aWbOnEnz5s1p1aoV//73v4ErzNg7g6zDWSilONbiGOt81zHm6zEEDw2WrbOFEEKIaujs2bMmD4IAcnJymDt3Lu3ataNLly7ExsYSFhaGo6MjsbGxNGnSBGtrawBiY2Px9PTUB0EA0dHReHl5GZy1GBsbS6tWrSQIquJkRMhEqvKIEACBgWhLFhuMxuTm5hIWFsbmzZsJCQm5Z+/8WjTt3ohXD7xKYF4gty/d5vyc8/y59k+cxzrrR4juJSNCQgghhBDVj0yNqwKqdCCUmgotWuBufYnk32sWUygX3Q7kK4Ef0K3Dg0aNGjF+/Hj8/f1xMHPQHdC6RndA670BkQRCQgghhBDVj0yNExXb3VOtL/xWEzU5EBU4pYj93Gqh1AiU2kVy8gVmzZqFI46cP3+e999/H1dXV0a8OoJT3U/ROka3hWVUiygSAhPISc0p5w4KIYQQQojqRkaETKTKjgjdHQ3i9Glwdta99/LSvXdyKvHWMC2MvB/yWLlyJaGhody+fRsAR0dHXnnlFcZ2H0u6Xzo2HWxo/UOrMo8IJWYk8uWxL1l/6p5d8Lz8mNhhoqxDEkIIIYSoBGRESFRcd0eDcHbWvXd2hjFjdOmlMMecvn37smnTJn7//XcWLVpE8+bNuXTpEnPmzMFrgBfzHOdxc/LNMjdrV/wuOgV1wqqmFRHjIsh5P4eIcRFY1bSiU1AndsXvKnOdQgghhBCi+pARIROpkiNC948G3ZtuxKjQfm0/PVQP/fuc1BxS5qYQ9m0Y3z/5PbsTdpOXl3c3tyvffTeFIUOGYG5uXmydmgYJVxLpFNSJbaO30dmlc6EyJW3TLYQQQgghKg4ZERIV0/2jQQXKMCoEugAoITCBKK8oNDONV+Je4ftz35OUlMQ777yDnZ0d8BPDhw+nRo0maNq/WWp9iCkWCdhrOWga+svNDb489iWvtn21yCAIoLNLZya0mcDSqKUP+QEIIYQQQoiqSkaETKTKjQgVNxp0b34po0L7tf00nNyQtOB7dolzsihU7vr166xevZolS5aQlJQEQG1qM7rtaPon9Kf1uNYGO8w5LnAkYlxEiaM9iRmJ+HzrQ9rbaUZ1V9YbCSGEEEI8fjIiJCqe4kaDChgxKmTrYwsatD/dHo9FHkUGQQA2Nja8+eabxMXFERISwnPPPcdNbhJ0MojRN0czeedkNjbbqN9hLv1WOm5PuJXYfFc7V9JvpRvVVVlvJIQQQghR/ciIkIlUuRGhrl3h8OHSy/n4wE8/mfzxK7QVHHrpEBs3buTOnTsA9PPox+hLo4n3jmfs0rE0ad6k2PuNHRFKzJD1RkIIIYQQ5UVGhETF89NP9x8UVPT1CIIggKY0Zd26dSQlJTFx4kQsLCz4IeEHXrn+CkdTjrKv474SzyBaeXIlfi39Sn2OrDcSQgghhKieZETIRKrciFA5u3/HuT/++IP58+fz1VdfkZ2dDUCXml14o+0bvHzkZQDc3SE5ufS63dzgwgXd/34U642EEEIIIYRxZERIiFI8+eSTLF68mHNHzjG+9StYYknE7Qj+fvTvdH++O4d+OkRysnGDWPcGS6ZebySEEEIIISoHCYREpZCTmkPCP09zsWcy05MciQuP5LVJr1HTsiYHww7yXLfngL5ERESUqV4HaweSr5U8jJSSmYKDtcNDtF4IIYQQQlQ0EgiJCk1/BlHTCDgeRfszHfEYl43L9mBW/HsFf1z8g/feew8bGxvgR3x8fBg6dChnzpwxqn4/Lz+CooNKLGPseiMhhBBCGO/SpUuYm5szadIkg/Q+ffqgaZr+MjMzw8bGBk9PT0aPHs3WrVupTks7Vq9ebfB5FHUVdxj9jh076Nu3Lw0bNsTKyoqnn34aX19fIiMjH3MvKiZZI2QiskbItAzOIBppg8vGYVicPazbtruIM4wyMjKwt1+EtfVibt26hZmZGa+88gofffQRTz31lEHdmqabIgeya5wQQghRXr7++mtef/11wsPD6dmzpz7d3t6eq1ev8sEHH6BpGkopsrKyOHfuHPv27SMnJ4devXoRGhp694fQqi0mJobQ0NAi8w4dOkR4eDgDBw7k+++/N8h79913mTdvHvb29gwdOhQHBwcSEhLYtm0bd+7cITg4mJdffvlxdKFE5blGCKWUXCa4vL29lTCdEz4nVHxgvMpOzVZq8mTdda/Jk5UKDDRIAqVSU1PVSKeRylwzV4CytLRU06dPV1evXjUod6+dcTuVwzwHNf3H6SrhSoLKvZOrEq4kqOk/TlcO8xzUzridj6qbQgghRLXVv39/ZW9vr+7cuaNPS0hIUIBq2rRpkfekpqaqHj16KED5+vo+rqZWWJ06dVKA2rp1q0F6amqqMjMzU46OjurSpUsGeeHh4QpQjRo1epxNLRZwXJXT93eZGicqpLY/tdUdwqoyYM0amDbNsMC0abr0NMOd3JycnAhIC2DXmF30qNmD7Oxs5syZw9NPP83ChQv1O87da4DnAI6MP0JOXg4+3/pg9akVPt/6kJOXw5HxRxjgOaBMbU/MSCRwdyCOCxwx/9gcxwWOBO4OJDEjscyfgxBCCFFZ/q74+PiUOH2re/fu+rKZmZmEh4czePBgg2ldBbNrvL29i3yGk5MTmzZtwtrams2bN3P+/PlH26kK7NSpUxw5coSnnnqKgQMHGuQlJyeTn59Px44dadCggUFez549sbGx4c8//3ycza2QJBASFdu8eTB2rG5K3L2cnWHMGF1+Efqs7sPu5N1sfnEzrWu05urVq7z99ts0adIEWENeXp5B+cb1GrOo3yLS3k7jzod3SHs7jUX9FpV5Otyu+F10CuqEVU0rIsZFkPN+DhHjIrCqaUWnoE7sit9VpvqEEEJUb5Xp78qwYcOYOXNmocvV1RXAYPrbjh07yM3NZfjw4QZ1FARC7doVP1Oqfv36dO6sm85+5MgRU3ej0lixYgUA48ePL7RGyNPTk1q1anHs2DHS0w13vj148CDXr1/n+eeff2xtrahkjZCJyBqhRyA1FVq00K0Fuj8QKsi/Z61Qwdqf+88gyv4jm3X/XMdn339GUl4SAC1btmTevHn079/fZM2V9UZCCCFMqSr8XXnnnXdYsGAB/v7+BAUFYWam+w3e19eXXbt2kZ6ejqWlpb58z5492b9/PwcOHOC5554rtt4XX3yRTZs2sWzZMt54441H3g9jLFmyhGvXrhldvnXr1gwdOvSBnvXXX3/x5JNPkpWVxYULF3BxcSmyPVOmTMHBwYGhQ4dib29PYmIi27Zt47nnnmPdunWFRovKg6wRqgKXrBF6BIpaG1RUmbtrhQrW/uxjX5FFb168qeb1naca4KgABahBgwap+Ph40zR312Q1Y++MEstM/3G6CtwdWGIZIYQQQqnK/XclPz9fvfHGGwpQAQEBKj8/X5/3119/qTp16qiRI0cWusfOzk6ZmZmprKysEuvv16+fAtTGjRuNas8///lPNWzYsLJ3pAzc3Nz03y+MucaOHfvAz1q9erUC1MCBA0ssFxISourWrWvwXA8PD/V///d/D/xsU6Mc1wiVewBRVS4JhB4BHx9lxPmounJKKTc33dviAqEClyMvqzes3lC1zWsrQNWqVUu9++67pf5HtzQN5jdQCVcSSiyTcCVBOc53fKjnCCGEqB4q69+VO3fuqDFjxihATZs2rVD+1q1bFVDoy/i5c+cUoJo1a1bqMxo1aqQAFRMTY1SbMjIy1PXr143rQCXQpUsXBaht27YVW2bu3LnK3NxcBQYGqsTERHXz5k114sQJ1bdvXwWod9555zG2uHgSCFWBSwKhiqO4QCj7j2wVPzleHap3SMUHxqsLsReUv7+//hcSZ2dntXbtWoNfrcrC7CMzdTvvdollcu/kKvOPzB+ofiGEENVLZfy7kpubq0aOHKkANWvWrCLL+Pv7q1q1aqlr164ZpK9bt04B6qWXXirxGXFxcQpQTz75pMnaXZmcPn1aAaphw4YGO+7da9++fQoochTs5s2b6qmnnlJmZmYqMTHxUTe3VOUZCNV4tBPvhCh/Oak5XJx3UXcm0Vgn2p9uj4WTBQCrVq3iH//4B5MmTeLYsWP8/e9/5+9/XwZ8DhQ/XdXNDS5cMExzsHYg+VpyifO0UzJTcLB2ePhOCSGEqPIq29+V7OxsRo4cyY4dO1iwYAFTp04tVCYvL4/t27fTq1cv7OzsDPJK2zGuwJw5cwAICAjQpymlmD9/PkFBQaSkpGBjY0O3bt3473//y2+//YaLiwvnzp2jadOm+vcbNmxgxYoVHDlyBE9PTzZu3MiNGzeYMmUKx48fx8vLiy1btug3eyjN41ojVNImCQUKzhS6d4OKAtbW1nTo0IGQkBCio6N5+umny9yGqkICIVFllRQA3atjx45ERkYSHBzMK69MByLRtA6MGzeO2bNnF7mQUNMKP8/Py4+g6CBm955dbJtWnlyJX0u/h+mWEEKIaqIy/V25efMmQ4YMYd++fSVuYHDw4EGuXLnCsGHDCuUZEwitW7eOb7/9Fnd3d9588019+vz581m1ahXLli3Dw8OD1NRUYmJiAN2BpNbW1nh6eurfAyxfvpyPPvqIevXq4evri7+/P9bW1syePRsbGxuGDRvGokWLWLJkiVGfwZIlS0hOTjaqLMDYsWPLHAhlZ2ezdu1azMzMGD9+fLHlcnJyAIrdIrsgvVatWmV6fpVTXkNRVe2SqXEVxz72GUyBy07NNvreL60OqPHe41XNmjWisYByAAAgAElEQVQVoGxtbdWiRYtUbm6uQbn7D2VVSjdP22Geg4pIiSiy7oiUCOUwz6HU+d5CCCGEUpXn78q1a9dUly5dlLm5uVqzZk2JZSdOnKjMzMxUWlqaQXpeXp6qU6dOsRslpKenq7fffltpmqbq1q2rYmNjDfJ79uyppkyZUuQzP/nkE9WpUyeD93Z2dgZtmDhxonJwcFDp6en6NH9/fzVq1KgS+/O4BQcH6zd7KsnGjRsVoBwdHdVvv/1mkLdz506laZqytLQ06G95QabGCWE6tj62oFHsCFBJWvyVT79u0+kV34uvn/qaAxcOMGXKFIKCglixYgU+Pj7F3tu4XmOChwYzZMMQJrSZwIS2E3C1cyUlM4WVJ1eyMnolwUODK+wWp0IIISqWyvJ3xc/Pj4iICDp06EBSUhKzZs0qVGbGjBlYWFgQGhpKly5dcHR0NMg/e/YsN27cwMbGhoULFwKQn5/P1atXOX36NJGRkWRnZ+Pj48PatWtp1KiRwf1Dhgxh6tSpxMbG4uvry4gRI3Bw0E0ZjImJoXXr1vqyMTExDBo0yKANKSkpDB8+HHt7e4O09u3bP/TnY0pff/01AK+99lqJ5UaOHMnzzz/P3r17eeaZZxg2bBhOTk6cPXuW77//HqUUc+bMMehvtVReEVhVu2REqGoo2GihYGOFuXXmKlc7V/2GCq+++qrKyMgockSoQMKVBBW4O1A5zndU5h+ZK8f5jipwd2C5/2InhBCicqrIf1cKRnIK/k4WdTVo0EAppdSxY8cUoBYuXFionjVr1hS6z8rKSjk7O6suXbqowMBAdfjw4RLbEh8fr+bPn6+effZZZWtrq86cOaOUUsrT01N99dVX+nKenp7qiy++MLjXxcVFrVq1yiDN3t5ebdiw4UE+lkfizJkzpW6ScK/c3Fy1ePFi1bFjR2VjY6PMzc1V/fr11cCBA9UPP/zwGFpsHMpxREgOVDUROVC1arj/MNac1BziZ8ezYOUC1ueu53b+bRo0aMDly4vJz///0IpaLCSEEEKIQt577z0+++wzkpKSCo3omNLt27ext7fnm2++YdCgQdja2hIREUHHjh25efMmtra2HDx4UD/LIyMjA3t7e2JiYmjVqhUAFy9exNXVlV9//ZUmTZo8sraK8j1Q1aw8HipEZWHhbIHXF16sSFrBtpe30apGKy5fvgy8RL9+/UhMTCzvJgohhBCVQkhICK1atTJ5EDR37lxWr17NmTNniIuLY9asWdSqVYsePXrw888/A9CyZUsA/fuCgAcgOjoaCwsLmjdvrk+LiYmhTp06eHh4mLStomKRQEgII1g4W9B/TX8OHDnAdOvpWGPLjz/+iJeXF7NnzyY3N/eRPDcxI5HA3YE4LnDE/GNzHBc4Erg7kMQMCcCEEEJULmfPntXv2GZKOTk5zJ07l3bt2tGlSxdiY2MJCwvD0dGR2NhYmjRpgrW1NQCxsbF4enpSp04d/f3R0dF4eXlRs2ZNfVpsbCytWrXCzEy+KldlMjXORGRqXNVw/9S4Avdvxd1usQVD/v4v1q5dC0Dz5s1ZsWIFXbt2NVlbdsXvYkzoGF5t+yrj24zH7Qk3kq8lExQdxDcnvyF4aDADPAeY7HlCCCGEEI+bTI0TooLKSc0hITCBKK8o/U50Hos8yMSF4OBg9u7di4eHB2fOnKFbt268+uqrZGRkPPRzEzMSGRM6hm2jtzG792wa12tMDbMaNK7XmNm9Z7Nt9DbGhI6RkSEhhBBCiAckgZAQRchJzeH0PxM42DiKpctgSEZ7PBd7YOlsgaaBW70sAHr37s0vv/zChx9+SM2aNVm5ciUtWrRg69atD/X8L499yattX6WzS+ci8zu7dGZCmwksjVr6UM8RQgghhKiuJBAS4j4FI0AWlvBcUnsW53iQoSxQf6Si6tZDnYzmAo0gLQ0AS0tLPvroI2JjY/Hx8SEtLY2hQ4fi5+dHenr6A7Vh/an1jG9T/InRABPaTmD9L+sfqH4hhBBCiOpOAiEh7nHvYaweizwMD2SdNw/GjoU2bWDMGN37ezzzzDMcPHiQf//731hZWfGf//yHFi1asGXLljK3I/1WOm5PuJVYxtXOlfRbDxZoCSGEEEJUdxIICXGPtj+1LRwAAaSmwpo1MG2a7v20abr3d0eFCpiZmTFp0iR++eUXunfvzuXLl/H19WXUqFF3t902joO1A8nXkkssk5KZgoO1g9F1CiGEEEKI/5FASAhjFIwGOTvr3js7FzkqBODuDh4ejTlwIBxYCtRm8+bNODq2QNM2omkKTdOVK46flx9B0UElNmnlyZX4tfR70B4JIYQQQlRrEggJUZr7R4MKFDMqlJwMSoFSZij1T86fP0Xv3r2BdGA0w4aNIDU1jeQSBnwmdpjINye/IfJiZJH5kRcjWRm9koD2AQ/XNyGEEEKIakoCISFKc/9oUIESRoXu5e7uzo8//siKFSuwsbEhJCSEFi1aAP9Hced4Na7XmOChwQzZMIQZe2eQmJHI7bzbJGYkMmPvDIZsGELw0GAa12tsok4KIYQQQlQvcqCqiciBqlVUaiq0aAGnTxcOhAryvbx0+U5OAGiabkSoKCkpKbz22mv88MMPAAwdOpSvv/6a+vXrF1k+MSORpVFLWf/LetJvpeNg7YBfSz8C2gdIECSEEEKISq88D1SVQMhEJBCqogIDda+LF5dcRtNg0SKg5EAIQCnFqlWrGD8+EMiiQYMGBAUFMWjQINO1WwghhBCiEijPQEimxglRkqgoWLJEF90Udy1ZAseOcbLrSRICE6hHTolVaprGuHHjgF/o0aMHly9fZvDgwbz22mvcuHHj8fRLCCGEEKKak0BIiJL89FPBzgclXz/9RNbhLAA2WEaREJhATmrJARG4EhYWxsKFC6lVqxbffPMNrVu3JiIi4tH3SwghhBCimpNASAgT8ljswXNJ7QGIalF6QGRmZsaUKVM4fvw4rVq1IjExkW7duvH++++Tm5v7uJothBBCCFHtSCAkhIlZOFvgsdiD9qeND4hatmzJ0aNHeffdd1FK8emnn9K5c2fOnDnzuJothBBCCFGtSCAkxCNS1oDIwsKCOXPmcODAAdzd3Tl58iTe3t58/vnn5OfnP86mCyGEEI/cpUuXMDc3Z9KkSQbpffr0QdM0/WVmZoaNjQ2enp6MHj2arVu3Fnv8RFW1ZcsW3nzzTbp164atrS2apvHyyy+Xet9vv/3GuHHjePLJJ7GwsMDd3Z3Jkydz9epVk5Sv7GTXOBORXePEfm0/PVSPYvOvR18numcssTk2TMpuhZsbXLigyzvZ9SS27W1xmeaChbMFWVlZBAYG8u233wLQu3dvVq9eTcOGDR99R4QQQojH4Ouvv+b1118nPDycnj176tPt7e25evUqH3zwAZqmoZQiKyuLc+fOsW/fPnJycujVqxehoaHY2NiUYw8en9atWxMbG0udOnVo2LAh586d46WXXmLdunXF3pOYmEiXLl24fPkyf/vb32jWrBnHjh1j3759NG3alMOHD2Nvb//A5U2lPHeNQykllwkub29vJaq3fewrMj37j2wVPzleHap3SMUHxqvs1Owi742fHK8O1T2k4ifHq+w/dGVCQkKUg4ODAlS9evVUaGjoo+yCEEKICsTNzZjdenTlKqP+/fsre3t7defOHX1aQkKCAlTTpk2LvCc1NVX16NFDAcrX1/dxNbXchYeHq7i4OJWfn6/27dunAPXSSy+VeE/fvn0VoD7//HOD9MDAQAWo119//aHKmwpwXJXT93eZGifEI5KTmkNCYAJRXlGgQfvT7fFY5IGFk0WR5fXT6JQiyvMwCa//zICOAzh16hT9+/cnIyODoUOHEhAQwF9//fWYeyOEEOJxS042buPS5OTybqmOj4+PwZS2+6/u3bvry2ZmZhIeHs7gwYMxNzfXpxfMrvH29i7yGU5OTmzatAlra2s2b97M+fPnH22nKoiePXvi6emJpmlGlU9KSmLPnj24u7sTEBBgkPfRRx9Ru3Zt1q5dy82bNx+ofFUhgZAQJlbWAOheFs4WeCzxpH28Dznm1hx8Ooq5rtc5uvs7YBFQk2XLlmFt3QFNO4W7e9nalpiRSODuQBwXOGL+sTmOCxwJ3B1IYkbig3RVCCGE0Bs2bBgzZ84sdLm6ugIYTH/bsWMHubm5DB8+3KCOgkCoXbviZ0rVr1+fzp07A3DkyBFTd6NKCA8PB6Bv376YmRl+3bexscHHx4dbt27pP7+ylq8qapR3A4SoShICE0gLTsNprBPtT7c3KvgpioWzBS2WeeDxgQuN5l1k+JoTOI0dzJUBXRjz5hji4k5hadme5OSFKPWGUb8Q7YrfxZjQMbza9lUixkXg9oQbydeSCYoOolNQJ4KHBjPAc8ADtVcIIYR4++23C6W98847pKSk4O/vz4cffqhPDwkJoXbt2vTp08egfGkjQgUK1qpcu3btYZttMkuWLClTe1q3bs3QoUMfSVt+/fVXAJo0aVJkvqenJ3v27CEuLo7evXuXuXxVIYGQECZi62OrHwF60ADofgU7zzmOcSS2dyw2Z204ceIEb7311t2NFAIYNmwPQUFBJS5gTMxIZEzoGLaN3kZnl8769Mb1GjO792wGNxnMkA1DODL+CI3rNTZJ24UQQlRfSikCAgJYvnw5AQEBfPHFF/of7bKzs9m9ezcDBgzA0tLS4J7o6GjMzMxo06ZNifVnZmYCGL14PyAggNTUVL777rsH7FHplixZQnIZ5imOHTv2kQVCBZ+PnZ1dkfkF6QWBW1nLVxUSCAlhIm1/amvyOnNSc7g476JulMnfSberXB0LgoKC6NevHy+++Bpbt27l+PHjrFu3jh49ehRZz5fHvuTVtq8aBEH36uzSmQltJrA0aimL+i0yeT+EEEJUH3l5eYwbN47g4GCmTZvG3LlzDfL37NnDjRs3GDZsmEF6XFwcmZmZNGvWrNTd4OLi4gBo2rSpUW365JNPqFmzZhl6UXYXCraCrQR0exRg9JqjspavLGSNkBAVkDHrjEaNGgXE8KzNs/z+++/06tWL999/n9u3bxeqb/2p9YxvM77EZ05oO4H1v6w3dVeEEEJUI7dv32b06NEEBwcza9asQkEQ6KbF1apVi4EDBxqkGzstLj4+nvPnz/Pkk0/SqlUro9pVt25d6tSpY2QvKr+CEZyCkZ77ZWVlGZQra/mqQkaEhKhACkaAzq9Io9E/jFln5M6i64sI6RjC8qPL+fTTT9m7ey8btmzA/Z6dFNJvpeP2hFuJz3a1cyX9VrppOiKEEKLayc7OZuTIkezYsYMFCxYwderUQmXy8vLYvn07vXr1KvSl2thAaM6cOQAGu5sppZg/fz5BQUGkpKRgY2NDt27d+O9//8tvv/2Gi4sL586do2nTpvr3GzZsYMWKFRw5cgRPT082btzIjRs3mDJlCsePH8fLy4stW7boN3soTUVaI1QwUlYwcna/+Ph44H9rgspavsoor327q9ol5wiJh7GPfSp+4ln9WUN1KXzWUFHgf+cX7fnvHuVUx0kBytbCVm3+drO+XIP5DVTClYQS60q4kqAc5zs+cB+EEEKYFpi23KN048YN1atXL6Vpmlq2bFmx5cLDwxWgVqxYUSiva9euClAHDhwo9v61a9cqQLm7u6usrCx9+ty5c1WzZs3U3r171YULF1RkZKRavny5Ukqp7du3K2tra5WXl6d/D6ju3bur/fv3q59//lk1bdpUdezYUfXs2VMdOnRIxcTEqEaNGqm33nrL6M/Azc1NAUZfY8eONbruexlzjlDBeUzu7u76fhfIyspStWvXVlZWVurGjRsPVN6UkHOEhKjGUlOxtU2G3Bz9FLirlH2zhT7D+3A6+TQD+wwkKycL33G+jGs7juvJ1/Hz8iMoOqjE+1eeXIlfS78H7YUQQohqKjMzk759+3LgwAFWr17NG2+8UWzZ7777DjMzM/72t78ZpOfn5xMTE1PsRglXrlzhnXfeYcyYMdStW5etW7carCPavXs3L7zwAr1798bNzY1OnTrxj3/8A4DY2FieffZZ/bbQsbGx2NnZsXHjRrp3707Lli3p06cPiYmJbN68ma5du9KqVSu6d+9Oamqq0Z/DhQsXyvQlfPXq1UbXXVaNGzemb9++XLhwgaVLlxrkzZw5k5s3bzJmzBhq1679QOWrCpkaJ0R5mzePtuOAxWMfuqp69eqx/YftLF68mHfffZdV0as40vgIc1+cy5SnpzC4yeAiN0yIvBjJyuiVHBlftc4HEEKIyszNDYxZm+5W8sznR87Pz4+IiAg6dOhAUlISs2bNKlRmxowZWFhYEBoaSpcuXXB0dDTIP3v2LDdu3MDGxoaFCxcCuuDo6tWrnD59msjISLKzs/Hx8WHt2rU0atTI4P4hQ4YwdepUYmNj8fX1ZcSIETg4OAAQExND69at9WVjYmIYNGiQQRtSUlIYPny4wS50KSkptG/f/qE/H1MIDQ0lNDQUgLS0NAAiIyPx9/cHwMHBgQULFhjcs2zZMrp06cKkSZMICwvjmWee4ejRo+zbt48mTZrw6aefPlT5KqG8hqKq2iVT48QD8/FR9x8UXpbpEAVT4+4XGRmpXF1dFaDqUEdNqLm4yDPJ7Z2zlMM8B7Uzbqfp+iSEEKJayMvLU3Xq1ClxCliDBg2UUkodO3ZMAWrhwoWF6lmzZk2h+6ysrJSzs7Pq0qWLCgwMVIcPHy6xLfHx8Wr+/Pnq2WefVba2turMmTNKKaU8PT3VV199pS/n6empvvjiC4N7XVxc1KpVqwzS7O3t1YYNGx7kYzG5mTNnlvgZu7m5FXlfSkqK8vf3V05OTqpmzZrK1dVVTZo0SV25csUk5U2Bcpwap+meLx5Wu3btVMEiPyEelrs7GHMUgZsbrE7eTw/Vo1BeTmoOv3z8C5ODJnP49mEAAgMDmTNnDrVq1dKX0zRIuJJY5vODEjMS+fLYl6w/tZ70W+k4WDvg5+XHxA4T5SwiIYQQhbz33nt89tlnJCUlFRrRMaXbt29jb2/PN998w6BBg7C1tSUiIoKOHTty8+ZNbG1tOXjwID4+PgBkZGRgb29PTEyMfhe6ixcv4urqyq+//lr1NgioYDRNO6GUalcez5Y1QkJUQBcuFDV2U/gq6siCgq23DzaO4gmrJ9ibvJeFCxdSo0YNFi9ezHPPPVfowLeyBi674nfRKagTVjWtiBgXQc77OUSMi8CqphWdgjqxK37Xg3deCCFElRQSEkKrVq1MHgTNnTuX1atXc+bMGeLi4pg1axa1atWiR48e/PzzzwC0bNkSQP/+3m23o6OjsbCwoHnz5vq0mJgY6tSpg4eHh0nbKioWCYSEqCLuP3voxb90Gy9YOlsyZcoUDh06hKurK0ePHqV169Zs27btgZ6TmJHImNAxbBu9jdm9Z9O4XmNqmNWgcb3GzO49m22jtzEmdAyJGYkm7qEQQojK7OzZs8TExJi83pycHObOnUu7du3o0qULsbGxhIWF4ejoSGxsLE2aNMHa2hrQbZTg6elpcKZQdHQ0Xl5eBgeuxsbG0qpVK/0GC6JqkqlxJiJT40R52a/tp+HkhqQFp+E01gmXaS5YOFmgabpRo3tlZGTg7+/P9u3bAZgyZQqLFn2GUrWKqLlogbsDsappxezes4stM2PvDHLycljUb9ED9UkIIYQQ1YNMjRNCPDBbH1vQ0G+9XdIBrPXq1WPr1q36qXKLFi0CevL7778b/bz1p9Yzvs34EstMaDuB9b+sN7pOIYQQQojHTQIhISq5tj+1LTUAupemaUyZMoWDBw/iWMsRiKBNqzaEhYUZdX/6rXTcnih5r1ZXO1fSb6UbVZ8QQgghRHmQQEiIaqpz5858lfsVnRv68OeVP+nbpy//773/R35+fon3OVg7kHyt5C3tUjJTcLB2MGVzhRBCCCFMSgIhIaqxJ3iCQxcOMGPyDPJVPh9+9iF9PPuQdjat2Hv8vPwIig4qsd6VJ1fi19LP1M0VQgghhDAZCYSEqObMzc2ZvXg233//PXWfqEt4Ujhtvdqy9aWt5KTmFCo/scNEvjn5DZEXI4usL/JiJCujVxLQPuBRN10IIYQQ4oFJICREFeXmpjsstaTrXgMHDuRk9Em8vb1JzU9l1MZR/Mt9FlMsErDXcvT3eNg3Jn3an3Rx7axPc3dXJGYkMmPvDIZsGELw0GA5VFUIIYQQFZoEQkJUUYUOZf0jFVW3nu5VFd5aG8Dd3Z2ffvqJ1157jdy8XBbmziGOyex8PqbEg12TkzV8vvUhJy+HI+OPMMBzwGPvrxBCCCFEWVS6QEjTND9N0w5pmpapadoNTdOOa5oWoGlamfuiaVpdTdNma5r2i6ZpNzVNy9E0LVnTtLWaprV+FO0XotzMmwdjx4Kzc4nFLC0t+XzW58zpM4da1GJH7g5eT3udpKSkEu9LezuNRf0WyUiQEEIIISqFShUIaZq2FPg/oB1wCPgRaAJ8CWzRNM28DHW5AjHADMAJ2AdsB24DLwNRmqaNMGkHhCgvqamwZg1Mm1ZisZzUHBICE4jyimKE1wgsOETjxo2JPRWLt7c3O3bseEwNFkIIIYR4tCpNIHQ3KPknkAY8q5QapJQaBngCZ4FhwMQyVDkHcAV2Am536xuJLrD6CKgBrNA0raYJuyFE+ShlNCgnNYeEN88R1TTC4HDW63Tg+PHj/O1vf+PatWsMHjyYjz/+uNQttoUQQgghKjpNFbVQoALSNO044A2MVUoF35fXHdiPLkh6SilV6rc0TdNS0Y0EdVZKHbkvzxy4DlgBLZRSZ0qrr127dur48eNG9kaIx6xrVzh8uFDyfvbR8I36pK3+A6e8nbi0OovFsd36fE3TrQHKz8/ns88+44MPPkApxeDBg1m7di12dnYG5YQQQgghykLTtBNKqXbl8exKMSKkaVpDdEFQLrD5/nyl1AHgd3SBTScjqy28L3DR0o0sJ0TF9dNPRe5yYOtjC5YWtE96Do+cxQZB0L3MzMz417/+xc6dO6lbty7bt2+nffv2nD59+jF3RAghhBDCNCpFIAS0uft6Win1VzFlou4rW5qCb3zva5pmXZCoaZoGfIhuNGibUupyWRsrRGXR9qe2eCzywMLJwqjy/fv35/jx4zSp3YT4+Hg6dujI5s2FfpsQQgghhKjwKksg1Ojua3IJZVLuK1ua94FjwEAgWdO07ZqmbQHi0G2gsA7dpglCiHs8/fTT/PvmvxncdDA3b91k1KhRWPI2d+7cKe+mCSGEqEQuXbqEubk5kyZNMkjv06cPmqbpLzMzM2xsbPD09GT06NFs3bqVyrK0w1S2bNnCm2++Sbdu3bC1tUXTNF5+ueSvqQ9yD8ChQ4cYMWIEzs7OWFhY4OzsTN++fdm5c6epulNh1CjvBhipzt3XmyWUuXH31caYCpVS6Zqm9QKWAmOBQfdk/wocUEpdL6kOTdNeA14DcHV1NeaxQlQJlliy9exWFn2yiHdnvku2Wkj3xpFs2rGJp7yeKnN9iRmJfHnsS9afWk/6rXQcrB3w8/JjYoeJsh23EEJUUVu3biU/P59hw4YZpJ88eRJN0/jggw/QNA2lFFlZWZw7d47Q0FA2btxIr169CA0NxcbGqK99ld4nn3xCbGwsderUoWHDhpw7d+6R3fPBBx/g4ODAoEGDcHZ2Jj09nejoaPbv388LL7xgiu5UHEqpCn8B/wIUsLaEMp/eLbPCyDqboRv9SUU38uME2AG9gBN36/rW2DZ6e3srIaoaN7eij1Ddxz59mf3796sGDg0UoJzMnFSoX6jK/iO7xPvvv6wc0tSMvTNUwpUEdTvvtkq4kqBm7J2hHOY5qJ1xO8ul70IIUd5O+JxQ8ZPj9f9NrWr69++v7O3t1Z07d/RpCQkJClBNmzYt8p7U1FTVo0cPBShfX9/H1dRyFx4eruLi4lR+fr7at2+fAtRLL71k0ns2bdqkAPX888+rrKysQvm5ubkP3Y+iAMdVOcUYlWVqXMHITJ0SyhTklTiKA6BpWg3gv4AHMFwptU4plaaUylRKhQN9gEvAK5qm9XyIdgtRqV24UHTocq/u3btzIvoEHTt2JC0/jRc3vsjHHh+TEJjA9eQcI8Ig+Cvdkdm9Z9O4XmNqmNWgcb3GzO49m22jtzEmdAyJGYnl0n8hhChPWYezAIhqEUVCYAI5qcbu81Q+fHx8DKa03X91795dXzYzM5Pw8HAGDx6Mufn/joEs2IHX29u7yGc4OTmxadMmrK2t2bx5M+fPn3+0naogevbsiaenJ7ql7Ka/Jz8/n3fffRdra2vWr19f5EhbzZpV70SZyjI17sLdV7cSyrjcV7YkHYHmQJJSKvL+TKVUhqZpuwB/4Hl0h60KIYrRsGFDDhw4wKRJk/j666+ZfWs2ccvj+MDiXXTnHz+Yzi6dmdBmAkujlrKo3yLTNVgIISoJj8UeuExz4eK8i0S1iMJprBMu01ywcDZuk5vHadiwYfTp06dQ+qpVq0hJSaFnz//9trxjxw5yc3MZPny4QdmCQKhdu+L/dtSvX5/OnTsTFhbGkSNHaNTI2OXhojgRERGcP3+ekSNHUrduXXbs2MGpU6ewtLSkQ4cOdO7cubyb+EhUlkAo+u5rC03TrFTRO8e1v69sSQoW9GSWUOba3dd6RtQnRLVnYWHB57M+xy3JjZl7Z7IlZwuhXOalP7dQv379B653QtsJ+HzrI4GQEKLasnC2qBQB0dtvv10o7Z133iElJQV/f38+/PBDfXpISAi1a9cuFDiVNiJUwN7eHoBr166VWO5xWrJkSZna07p1a4YOHfoIW2S8qCjd5suOjo60bduWX375xSD/ueeeY8uWh/t7XhFVikBIKXVR07STQFvAFyjqQNWG6A5ULTTCU4Q/7r420zTtCaVUUf/UFpxHVD3GXIV4CDmpOVycd5G04DRGjR2Fz54/hP0AACAASURBVN+b8//5DydVHaRdu3aEhobSpo2xO9sbcrVzJf2WHOclhBCVJSAC3Rr0gIAAli9fTkBAAF988YV+ilZ2dja7d+9mwIABWFpaGtwTHR2NmZlZqX8zMjN1v2UXBESlCQgIIDU1le++++4Be1S6JUuWkJxc0gbHhsaOHVthAqHLl3WnxXz11Vc0atSIvXv30rFjR5KTk5k6dSo//PADvr6+7N+/v3wbamKVZY0QwGd3X+dqmuZRkKhpWgNg2d23c5RS+ffkTdQ07ZymaQaBE7pg6Q90ZwUFaZpme889ZpqmvY8uELqDbi2REKIIOak5JAQmEOUVBRq0P90ej0UedI8+wPHx44GOpKSk4OPjw3/+858HekZKZgoO1g6mbbgQQlRiBQFRq7BWpK1J49wrpe8G9jjl5eXh7+/P8uXLmTZtGl9++aXBOpU9e/Zw48aNQrvFxcXFkZmZSZMmTUrdDS4uLg6Apk2bGtWmTz75hODg+78OmtaFCxfKtFB/9erVj7Q9ZZGXlwfogtEtW7bQu3dv6tSpQ4sWLQgJCdFPgY+MNGa8ofKoNIGQUmoLsBzd7m6/3D335zsgHt16n1Dgy/tucwCa8r+pcAV15aJb//MXMBxI0jRt1936EoD/n707j6uq2v8//lqgHsmpCBUqwwLKFEUNFIfMHFOLvNloJaaWDZZi32vZ71barUwr9TabWopdp2tpWZkzGQ4BkpQYJZRDBZVzTkeD9fvjAIkMAh5G38/HYz+OZ++11v5sH4+kD2vtz/o3kAWMstbqLW2RAhSUADl8HZCeDrNnc9GzzwJfMGTIEI4dO8bAgQMZM2ZM7j+2xTUjcQYDWw4sm4cQEamCcn4JldQjCd/BvjSb1ayiQ8p18uRJ7rjjDqKjoxk3bhwTJ07M12bx4sXUqlWLfv365Tlf3GVx27dv56effuKiiy4iJCSkWHFdcMEF1K1bVM2tc9sFF1wAuPYKPP3v1MvLi969ewMQFxdX7rGVpSqxNC6HtfYhY0ws8DBwLeAJpADvAm+dOhtUjLFWGmNCgNG4SmZ3zR4vA5gP/Mdau8m9TyBSPdTvVD83AXL4nrYcY9IkiIwEPz8AZsyYQdu2bRk1ahQvvfQSSUlJzJs3D2/vM79+t3H3RmZ8PYNNQ/WfoojIqcuQfSN9C/43uAIdP36cW265hU8//ZSXX36Zxx57LF+bzMxMli5dSrdu3WjQoEGea8VNhF588UXAtdwth7WWl156iZkzZ7Jr1y7q1avHNddcwwcffMDPP/9MkyZNSElJ4corr8z9Pn/+fKZNm8amTZsICgpiwYIFHD58mNGjR5OQkEBwcDCLFi0q9l6RVfkdoZyZtfPPP7/A6zmJ0rFjBb2mX4VVVN3u6nZoHyERa+2vv1p7wQWuT+sqjp0jJibG+vj4WMAGBATYb7/9NvcaWPvEyids6t5Ue+KvEzZ1b6p9YuUT2kdIRM5pOXu2Hf/1uN0+arv90vtLuz1quz2eXvn2FTp8+LDt1q2bNcbYN998s9B2a9assYCdNm1avmudO3e2gP3iiy8K7T9nzhwL2KZNm+bZ62bixIm2WbNmdtWqVXbHjh1248aN9q233rLWWrt06VJ73nnn2czMzNzvgL322mttTEyM/eabb+yVV15p27dvb6+77jr75Zdf2i1bttjLLrvMjhw5sth/B/7+/hbXPpTFOiIjI4s99qmKu49QSfr88ccftkaNGrZBgwbW6XTmu3799ddbwM6bN69UMReFCtxHqErNCIlIJXfabNCprr32WhISEujdojffp31PePtwoudE55ZOdWY66fRuJ/Yc3YPPeT4MbDmQTUM3EeAdUN5PISJSaaRGpVbaGaAcBw8epG/fvnz11VfMmjWLQYMGFdr2ww8/xMPDg5tuuinP+aysLLZs2VJooYS9e/fy4osv8sorr3DBBRfw0Ucf5XmP6PPPP6dv3750794dAH9/f8LDXXWvkpKSaNWqFR4eHrnfGzRowIIFC2jcuDEAPXv2ZP78+aSkpOQWYLj22mtJT08v9t/Djh07it22svHx8eH222/nv//9L88++yzPPfdc7rWVK1eyfPlyGjRowPXXX1+BUbqfEiERcY/sd4NITs495e8Pefdx82cZU3kt8A0+S/2EAQMGUJuxXHrpc0zuPVklskVETlHkMuRKZODAgWzYsIF27drx448/Mm7cuHxtxo4di8PhYMmSJXTs2DE3Acnx3XffcfjwYerVq8crr7wCuJKj/fv3k5yczMaNGzl+/DidOnVizpw5+fYOioiI4LHHHiMpKYlbb72VAQMG4OPjKrSzZcsWWrdundt2y5Yt3HDDDXli2LVrFzfffHOeKnS7du0iLCyMymDJkiUsWbIEgIyMDAA2btzI4MGDAVci8/LLL59Vn8mTJ/PVV1/x/PPPs27dOtq1a8fOnTtZvHgxnp6eTJ8+vdClc1VWRU1FVbdDS+PknDdqlOs4Q5u1rLVZWVn2xadftB7GwwK2x+U97B8//FE+cYqIiNtkZmbaunXrFrkErFGjRtZaa+Pi4ixgX3nllXzjzJ49O18/Ly8v6+fnZzt27GijoqLs+vXri4xl+/bt9qWXXrKtWrWy9evXt9u2bbPWWhsUFGTffvvt3HZBQUH2tddey9O3SZMm9r333stz7sILL7Tz588vzV+L2z3zzDNF/h37+/u7pc/evXttVFSUbdq0qa1Zs6b19va2ERERduPGjWX2bFTg0jjjur+crdDQUJvzkp/IOalzZ1i//ozNYlhLV9sVcJVQvf222zlw8ACXeVzGjMgZdHq+U6XbD0NERM7ek08+yYQJE/jxxx/zzei408mTJ7nwwguZPn06N9xwA/Xr12fDhg20b9+eI0eOUL9+fdatW0enTp0A2LdvHxdeeCFbtmzJrZi2e/duLr30Ur7//nuuuOKKMotVwBiz2VobWhH3rjLls0WkkouNBWvPfJyiV69exMXH0axZM37K+okB8wbw9hVvkxqVijPdWUEPIiIiZWHx4sWEhIS4PQmaOHEis2bNYtu2bfzwww+MGzeOWrVq0bVrV7755hsAWrZsCZD7/dQS0V9//TUOh4PmzZvnntuyZQt169YlMDAQqb6UCIlIhQoKCmLTpk3069ePA8cP8Nixx3hj2ht8N/i7ig5NRETc6LvvvmPLli1uH9fpdDJx4kRCQ0Pp2LEjSUlJrF69msaNG5OUlMQVV1zBeeedB7gKJQQFBeXZU+jrr78mODiYmjVr5p5LSkoiJCQkt8CCVE9aGucmWhonUjwxJiZ3adypjv58lKh/RPFOwjsA3DvwXt5+721q1apVzhGKiIhIedHSOBE5Z+XskJ4Yksg/r/kns96YRe3atXlv7nt0796d33//vaJDFBERkWpI5bNFpEIUtkN6IIG0aNeC/v37Exsby0UXhZGZ+RHQusjx/P2hCm/hICIiIuVMM0IiUu5So1KJD47P3R8jcHJgnj0yQkNDiY+PJzw8nMzMXXh5dWThwv8VWYNh584KfCARERGpcpQIiUi5OnWDwNMToFP5+fkRExMDDObYsWPcdtttPPXUU2RlZRU5ftq+NKI+j6Lxy43xfNaTxi83JurzKNL2pbn/YURERKTKUiIkIuWqbWzbIhOgUzkcDuBdpkyZgoeHB8899xy33HILhw8fLrD9su3LCJ8ZjldNLzYM2YDzX042DNmAV00vwmeGs2z7Mjc/jYiIiFRVqhrnJqoaJ1I2jHEtfVuxYgUD+g7gcOZhWjZvydLPluLv75+nnc+khnx8x8d0aNIh3zgbd28kYn4Em4ZuIsA7oDwfQURERAqhqnEiImfQq1cv3sh8g8suuIxvt31L26vasvajtXna3Nf2vgKTIIAOTTowrM0w3oh/ozzCFRERkUpOiZCIVBmXcimb0zbT49oe7Du2j179e/FirxdxpjsBGNpmaJH9h7Udxtxv55ZHqCIiIlLJKRESkSrlggsuYNmqZYwcOZK/+IuxK8cSeVkkI2t+j98xvyL7XtrgUvYc3VNOkYqIiEhlpkRIRKqcGjVqMHXqVKZPn07NmjVZ4FzAZt/7+SL4C1KjUnNniE636+AufM7zKedoRUREpDJSIiQiVdawYcNYtWoVPj4+xO5ex6jzRxH/bjwp96YU2H5G4gwGthxYzlGKiIhIZaRESEQqNX9/V0U4Ywq+3qVLF7785EuCvK/ghx0/MNw5nF+H/pqv3cbdG5nx9QweDnu4jCMWERGRqkCJkIhUajt2uMpn21FR+a45052kRqWyp+8eFt65gPCmF/On80/63dGPcZPGcTLzJGn70hi7aizbu29n/rb5XOK8pPwfQkRERCodJUIiUjXEx+f+0ZnuJPWhZOID1sGbbxC2L4LWb7Rh/Y5feKBpY2yWZfzj43F0cNBxekecmU4u3X4p/uf7E98ivsj3iEREROTcoERIRKqG2FgAUqNSiQ+Oh9oOwn7sQqBzCg67D6zFw1re+imD999/H4fDgY23BK8I5l9h/wIgcEogYclhAEqIRETKyKFDh3j00Udp2rQptWrVwhjDxIkTARg0aBCNGjXiyJEjFRzl2du8eTPGGGbOnFnRoUgpKRESkSqjfqf6YCAsOYzAyYE4fB0FtrvrrruIiYmhcePGrFmzhvbt27OLXQA4/BxKiEREytBdd93Fa6+9RosWLRgzZgzPPPMMERERJCQk8P777/PEE09Qp06dUo3922+/4enpyaOPPurmqEvu6quvpn///vzrX//i8OHDFR2OlIKx1lZ0DNVCaGioTUhIqOgwROQUu3fvJiIigi1btlCHOny4/EN69eqVp40z3cnuSbvJmJ2Bb6QvTcY0weFXcIIlIiJFS0lJ4aqrrqJ37958/vnnea716tWLuLg40tPT8fLyKtX477zzDsOHD2fNmjVcd9117gj5rMTFxdG+fXuef/55nnzyyYoOp0oyxmy21oZWxL01IyQi1VaTJk2IjY3Fy+sfHOEIffr04bXXXuPUXwDlzBCFrA7h1/cyCi29LSIiZ7ZmzRoABgwYkOf8Dz/8wKpVq7jttttKnQQBLF68mAsvvJAuXbqcVZzu0q5dO5o1a8a0adPIzMys6HCkhJQIiUi1VqdOHY4dW8Td3E1WVhaPPvooDz74ICdPngT+rjyX1COJxcd8aTarWQVHLCJS9XzwwQcYY3j4YdcWBffffz/GGIwxpKSk8O6772Kt5fbbb8/Xd+3atRhj+Oc//0lcXBw33XQT3t7eGGNITk7ObXfw4EHWrFnDjTfeiKenZ4n6lqU77riDXbt2sWrVqnK5n7iPEiEROQd4MJSh/Pe//8XhcDBt2jR6XteT+AfiXYUXst87mnqi8PeORESkcH5+fjzzzDM0bNiQGjVq8Mwzz/DMM88wbtw4goKCWLVqFZ6enoSHh+frm5iYCMDWrVu55ppr8PDwYPjw4QwcOJBmzf7+5dSnn37KiRMnuPnmm0vctyx16tQJgJUrV5bL/cR9alR0ACIi5WXgwIE0adCEAbcN4Iv1X3DL1lv4+OOPCewSWNGhiYhUaR07dqR9+/ZMmjSJq666inHjxuVeO3LkCFu2bOGqq64qsEhCTjITGxvLF198UWCyBK5lcXXq1KFnz54l7luWwsJcxXfWrVtX7veWs6MZIRE5Z6RGpWIGGT4Y+AGtg1uz6+AuutzYheXLlxfcIT0drr8eMjLKN1ARqRZyloZV9sNdtm3bxrFjx2jbtm2e87/88guZmZn4+fkV2C8nmfnPf/5TaCJz/PhxPv/8c/r06UPt2rVL1LesNWjQgNq1a7Nr164Kub+UnhIhETknnFp6+5rp1xC7KZYBAwZw6NAh+vbty6uvvgqcVkVz0iSIi3N9iohIkXKSktMTob179wJwwQUX5Otz5MgRfvjhBxo1asTgwYMLHXvFihUcPnyYf/zjHyXqu27dOiIiIrj44osxxjBr1qwC2z3wwANERUUBMGHCBMLCwqhfvz4NGzbkxhtvZOvWrYXGBuDt7c2ePXuKbCOVjxIhETkntI1tm2fvoTp16rBw4UKeeuopsrKyGDlyJPB3EQXS02H2bFi9msSZIaQO/0Z7DYlIiVhrq8ThLjmJUJs2bfKcz6kSd/z48Xx9kpKSyMrKol+/fnh4FP6/pYsXL6ZWrVr069evRH0PHz5McHAw//nPfwqtVmetZenSpdx0000AxMTE8NBDD7FhwwbWrFlDjRo16NGjB/v27Ss0vmPHjp1VNTypGEqEROSc5eHhwbPPPsvcuXNxOBzANK6//nrXD7tJkyAyEtq04dAhf6hVS5uviogUITExEWMMrVu3znO+UaNGwN8zQ6f3AWjfvn2h42ZmZrJ06VK6detGgwYNStS3b9++vPDCC9xyyy2FJkvx8fEcP36czp07A7B8+XLuvfdegoODadmyJXPmzOGPP/5g/fr1BfbPysriwIEDuc8pVYcSIRE5591555188cUXgC9r1qyhfWgoKe++C2PGkLYvDYDA15oRlhyG8y8nG67awOYHNyshEhHJZq0lKSmJoKAg6tWrl+ean58fDRs25Pvvv8/XLyeZCQ0tfD/NdevWsXfv3jzL4orbtziWLFlCv379qFGj4Bpif/75J1lZWQUu7QP4/vvvsdbmSwCl8lMiJCJCzm8U42jdujWpP/1E+PHjPL/8XcJn/v3yrcPPQYvXWtDxu47UrlGbTc03aYZIRATXhql//vlnvmVx4Coa0aVLF/bs2UNqamqea4mJidSqVYuWLVsWOvaHH36Ih4dH7tK1kvQtjo8++oj+/fsXen3kyJG0bt2aDh06FHh906ZNAFx33XVnFYeUPyVCIlLt+fuDMWc+/P2bELtoETfXrMnBEyf419B/EemMzDdeTkIUvi2cLJulJXMics4rrFBCjgEDBgDkqdLpdDrZtm0bLVu2pFatWoWOvWTJEjp27Ejjxo1L3PdMUlNT+fHHH+ndu3eB10ePHk1sbCwffPBB7iaup1uxYgWenp75EjWp/JQIiUi1t2MHWHvmY8cOqPP66/zvoYdod0c7yIJXnnqFKUz5u4jCKRx+Dq6YegUhq0PImJ1Byr0p5f5sIiKVQXESocaNGxMdHZ17buvWrZw8eZKrr7660HHj4+P5+eef8y2LK07f4liyZAndu3cvcH+jqKgo5s2bx5o1a7j88ssL7H/w4EGWLFnCDTfcQJMmTc4qFil/SoRERHJkV4rzePxxdly9g1fefgWHw8HHfEyfPn3Yv39/nubOdCfJjyST1CMJ38G+NJtVPruYi4hUNi+99BLWWnr06FHg9Vq1ajFy5Eji4uL4+uuvAbj66qux1jJt2rRCx128eDFAvkSoOH2Lo7BlcSNHjmTu3LmsWbOGZs0K/7c9Ojqa48eP89hjj51VHFIxjDvLJp7LQkNDbUJCQkWHISJnI3sPCaZMwfNZT5z/cpIQl0DfDn3Zz36CgoJYunQpTes3JfXfu/l1VgafZfoy+0QT9uMqy+3v75pZEhGRvI4fP86VV15Jq1atWLp0abH6XHXVVTgcDrZs2VKqex4+fDj3vaSOHTvyxBNPEBERgbe3N15eXlx00UX8/PPPeZbdPfzww8yZM4clS5bQvHnz3PN169albt26ud+PHTtGQEAAHTt2ZNGiRaWKT8AYs9lae3YVL0p7byVC7qFESKQa6NwZssujNn6qNhtGbSXAO4AFZgETQiaQlJREfUd9xtcazw3DbqDJmCa5+xLlMMa1zC5HYudE6ofVd7X1y9tWRORcs27dOtauXcv//d//Fbgczd1iYmIKLGIQGRlJly5dmDFjBhs2bMhzzRhT4FjPPPMM48aNy/3+3XffsWDBAgYPHkzTpk3dGfY5RYlQNaBESKR6ifo8Cq+aXrzQ/QViTAx1hl3AY7Mf4cuTX+Lp6cmrr77KQw89lK/f6YlQjInhklGXkDE7A99IXyVEIiKVxE033USnTp0YM2ZMRYdyTqvIREjvCImIFGBEuxFMT5zOxt0bqd+pPnOj67B8x3LGjh1LZmYmDz/8MCNGjOCvv/4641iBUwIJSw4DUIU5EZFKolOnTtx5550VHYZUIM0IuYlmhESqn2XblzFoySCGtRnGiz0n5M70zJkzh2HDhnHixAl69uzJggULcjfaK2hGqKvtmvvdme5k96TdmiESERFBM0IiIpVSn6A+bBq6CWdm3tmbe+65h7Vr19KoUSNWrlxJeHg427dvL9aYDj+HZohEREQqASVCIiJFCPAOYHLvyfnOd+zYkbi4OFq1asUPP/xA+/btWbNmTbHHzUmItAeRiIhIxVAiJCJSSv7+/qxfv56IiAj2799Pr169gLeL1deZ7iQ1KlV7EImIiFQQJUIiImehbt26LF68mMcff5zMzEzgQR599NFCiyjkJEDxwfFgICw5jMDJgfnKcIuIiEjZUiIkInKWPDw8ePHFF5k1axZQi9dee41+/fpx4MCB3DZKgERERCoXJUIiIsXg7++qCFfUMXhwJI0br6Fhw4asWLGC8PBwfubnohOg9HS4/nrIyKjYBxQRETnHKBESESmGHTtcZbHPdGRkdCIuLo6WLVvy/fff83CNh9m4e2PhM0CTJkFcnOtTREREyo0SIRERN2vatCnr16/nxhtv5NBfhxjy0RDeW/Je/obp6TB7Nqxe7frUrJCIiEi5USIkIlIG6tWrx+LFixkzZgx//fUXDz74II888kjeIgqTJkFkJLRpA4MGaVZIRESkHBl76hboUmqhoaE2ISGhosMQkUpo9uzZ3H///Zw4cYKePXuyYMECLjh+HFq0gORk8PNzzQ4FB7u++/pWdMgiIiLlwhiz2VobWhH31oyQiEgZi4yMZO3atXj7eLNy5UoaXtkQjxcupvHoTKKSJpG2L82VDGlWSEREpNzUqOgARETOBQcbHuRI5nJgKJl/fAOvn8/vLGIq3Zma22oKAP6LMtmxy5PEzonUD6tPkzFNcPipzLaIiIg7aUZIRKSMpe1LY9CSQTj3h/Lnn+uJiIgADuDp2Zs33ngzX+W5nbs9ATi0/hAA8S3iSY1KxZnurMCnEBERqV6UCImIlLHX417nvrb3AVC3bl0WL17ME088QWZmJg8//DAjRozIW0QBcivIBU4JJCw5DFBCJCIi4k5KhEREytjcrXMZ2mZo7ncPDw8mTJhAdHQ0tWrV4o033uD6669n3759f3c65V0hh59DCZGIiIibKRESESlje47uwf98/3zn77nnHmJiYmjUqBGrV6+mffv2pKSkuC7GxeVrr4RIRETEfZQIiYiUMZ/zfNh5YGeB1zp06EB8fDytW7cmNTWV8PBw4HOIjS10vJyEKGR1CBmzM0i5N6WMIhcREam+lAiJiJSxgcEDmfn1zEKvX3rppcTGxjJgwAAOHjwI9GPKlClYCt7nzZnuJDUqlaQeSfgO9qXZrGZlFLmIiEj1pURIRKSMjWg3gumJ04tsU6dOHRYuXMjTTz8NZDF69Ghe4iWczr+XveUkQPHB8WAgLDmMwMmBOHxVWltERKSklAiJiJSxAO8AovtHn7Gdh4cH48ePBxbi5eXFMpbRo0cPdn+7WwmQiIiImykREhEpB32C+pSg9a3Exsbigw+xsbGEtQ4jZU+KEiARERE3UiIkIlJO/P3BmDMf/v7Qtm1b3g97nxDfEH7L+o07Ft/Bsk3LaNq0eGM0bVrRTysiIlK5GWsLfhlXSiY0NNQmJCRUdBgiUs0cP36c+++/nzlz5mSfeZ6srLEYY4rsZwzon3cREansjDGbrbWhFXFvzQiJiFRitWvXZvbs2UycODE7+fl/DBw4kKNHj1Z0aCIiIlWaEiERkUrOGMOYMWP46KOPgLrMnz+fLl268PPPP1d0aCIiIlWWEiERkSrixhtvBDZx+eWXs3nzZkJDQ9m4cWOBbWeel0hqVCrOdGeB10VERM51SoRERKqUFsTFxdGtWzd+++03unbtyqxZs/K1uvzoIQDiW8QrIRIRESmAEiERkSrmwgsv5PPPP+eRRx7hxIkT3HvvvYwePZq//vorT7vAKYGEJYcBSohEREROp0RIRKQKqlmzJq+++irvvPMONWvWZMqUKfTr14/9+/fnaefwc/ydEFmrhEhERCSbEiERkSrsvvvuY/Xq1fj4+LBixQrat29PSkpKvnYOPweBU4M0QyQiIpJNiZCISBV3zTXXkJCQQEhICNu3b6d9+/Z8xVcFts2ZIQpZHULG7AxS7s2fNImIiJwLqlwiZIwZaIz50hhz0Bhz2BiTYIx52BhTqmcxxngaY4YbY9YZY/YaY44bY3YbY5YaY250d/wiImfD39+1WerpR9Om/iQlrQcGcOjQIcYylpdeeonTN812pjtJjUolqUcSvoN9aTarWcU8iIiISAU7q0TIGFPHGHO5MaadMeZaY0ywMcbXXcEVcL83gP8CocCXwErgCuB1YJExxrOE43kDG4C3gVbAJmAJsAvoDtzktuBFRNxgdWIaPpMasmHXRqzltKMOsTuiOK/neVgsY8aM4Z577uHYsWOuBGjUduID18Gxo4QlhxE4ORCHr6OiH0lERKRCmNN/W1hkY1eicQPQC7gGaA6YApoeBNbjSlb+Z6396awDNWYAsAjIALpYa7dnn28MrAWuAkZZa/9TzPE8suPrCMzI7nvklOt1gabW2q3FGS80NNQmJCSU4IlEREou6vMovGp68UL3FwptM3bVWLx6ejGpziSOHDlCcKNgxjnHETIkhCaHZ+CoewImTy7HqEVERApmjNlsrQ2tkHsXJxEyxvgDI4B7gIYUnPwUxGYfa4Hp1tqFpYwTY0wCcDUQaa2NPu3atUAMriTpYmttVjHGG45rJugL4DpbkoywAEqERKQ8NH65MRuGbCDAO6DQNmn70th94W6O3Laf+xY9THpWOo18GvHB4g/oHBAAwcGQnAy+ZTaBLyIiUiwVmQgVatJHIQAAIABJREFUuTTOGNPQGPMq8D3wGNAI+AZ4ExiCKzHxB+oDtYDGQDPgeuApYClwBNcys3nGmG9K896NMeaS7HudAP53+nVr7RfAL4AvEF7MYUdkf0482yRIRKS87Dm6B//z/Ytsc2mDS/kp4Eeu/OkgCd8m0K1bN37f8zvdunXjnaVLYdAgmDSpnCIWERGpnM70jtCPuBKGX4BxwJXW2jbW2hHW2lnW2q+ttbuttYettX9Za/+w1v5grV1hrX3eWtsfV/J0K653b64ClhhjRpcwzjbZn8nW2mOFtIk/rW2hst9jCgZOAmuNMS2NMeOMMdOMMS8YY3qWMD4RkXLhc54POw/sLLLNroO7GHvXIwR+1JuLml/E8uXLGTVqFCdPnmT48OE8uG8fJ2bNgoyM8glaRESkEjpTIvQzMBi4wlr7bM57OSVhrXVaaz+w1g7AlQi9h2v2qCQuy/4s6qf/rtPaFqVV9ucOXDNXScAzwP3AWGCFMeYLY4xPCeMUESlTA4MHMvPrmUW2mRH/NgOzmoOfHwA1atRgypQpzJo1C4fDwdvR0fQ47zx+HzeuHCIWERGpnM6UCDW31kZbazPdcTNrbaq1dhgwsYRd62Z/HimizeHsz3rFGM87+/My4ElgDq4krT7QDfgO6AKU+p0mEZGyMKLdCKYnTmfj7o0FXt+4eyMz4t7m4TcS8tXYjhw8mHVOJxcBX/7yC6HvvUdiYmL5PoCIiEglUWQiVFbvzpRi3JziDO6KJ+e5awCrrbWR1toUa+2f1tq1uKriHQOuyy7EUHBQxtyfvY9Rwh9//OGm0EREChfgHUB0/2gi5kcwdtVY0valcTLzJGn70hi7aiwR8yOIvmMhAfvy1dYGa2lnLQm//kp4eDi7T5ygc+fOzJs3r6IfS0REpNyVeB8hY8weY8yqohKEMvBn9mfdItrkXPuziDanjwfwzukXrbU/A59mf+1e2CDW2nestaHW2tCGDRsW47YiImevT1AfNg3dhDPTSad3O+H1vBed3u2EM9PJpqGb6BPUp8j+fn5+xMTEMHToUI4dO8bAgQN5/PHHycx0y+S/iIhIlVCjFH28geuAcGNMhLV2jZtjKsiO7M+iSiU1Oa1tccYDKGyPo5zzqi8rIpVOgHcAk3tPZnLv0u0H5HA4mD59Oq1bt2bUqFFMmjSJpKQk5s6di7e395kHEBERqeJKPCOULRPwApYaY3oU1dAYE2OMmV/K++T4OvuzhTHGq5A2Yae1LUoKf79vdGEhbXIKJRwu5LqISJVmjGHEiBGsWrUKHx8fli9fTlhYGN9++21FhyYiIlLmSpsI7QHuA2oDHxtjri+i7ZW4ymeXmrV2N5CIq9pcvrGyl+ldgmtD1YLfIM473kngk+yv+Za+GWNq4iqWAKBdUkWkWmnaNG8dheuu68qePQlAW3788UdateqAMf+jadMKDlRERKQMlTYRwlr7LjAMV3Ky2BjT121RFWxC9udEY0xgzkljTCNcG7wCvGitzTrl2ghjTIoxJrqQ8bKAh40x3U/p44mrql0Arv2TFrv3MUREKtbOnQXVUfDn6NFY7r77blwT5rexc+dYvTckIiLVVqkTIQBr7XvAEKAm8KEx5ka3RFXwvRYBb+F6Z+dbY8xSY8yHwHagOa4NW18/rZsPrhmpSwsYLwkYhWtWa4UxZpMxZhHwAxAFHARuLWIDVxGRasXLy4vo6GimTp2Kp6cn8CL9+vVj3759FR2aiIiI251VIgRgrY0GIgFP4H/GmP5nHVXh93oIuAvXMrlrgd5AKjACGFDS/Y6sta/h2jdoGRAIROAqIPEO0Npae8ZldiIi1YkxhpEjR7Jy5UpA7w2JiEj1ZUq6pY8xJgvIsNZedNr5O3BtTJoFDLTWfpB9Ph1oZK31dE/IlVNoaKhNSNDrRCJS+RnjWg535nY7CWzRg9TkVOrUqcN7773HrbcW8Mpnejrcey/MmgW+KrQpIiLFZ4zZbK0NrYh7n/WMUA5r7XxcszUGmGeMuc1dY4uISEXwZ//A/dx0600cOXKE2267jbFjC3hvaNIkiItzfYqIiFQRbkuEAKy1C4E7AQu8b4wZ6M7xRUSk7CV2TiQ1KhVvnNzX7j4uG3JZ7ntDL7542ntD6ekwezasXu36zMio2OBFRESKqTSJ0I3A84VdzF4SdzuuZGg2he/TIyIildCh9YcAmF87nls+uIVlG5blvjeUs99QaGgoW7Zscc0CRUZCmzYwaJBmhUREpMoo8TtCxR7YmAhgIa7y2lbvCImIVA5nekcoxsTQ1XbFme5k18Rd7Hh3B5cNvYwmY5rw28nfuPnmm9m8eTO1a9dmuocHd6emgp+fa3YoOBiSk/WukIiIFEu1eEfodNbaj4EBuCq8OcvqPiIiUjYcfg6CpgbR5XvX/tLxLeI5MeUEq/+3miFDhnD8+HHuOXqURydM4MSJE65kSLNCIiJSRZTZjFCemxjjWdLS1lWNZoREpKpo2tS1qWph1uKaETqdM93J7km7yZidwQoa8sr+VRwlCjgJdAL+B/jl6ePvDzt2uC10ERGpZirtjJAx5nJ33OTUJMgY42GMybfBqYiIlI8dO1xL41L3puEzqSEbdm3EWnKPwjj8HAROCSRkdQg9sv5gQ+/ObNr0JRdffDGwHl/ftsTGrs8zVlEJl4iISEU609K4FGPMbGPMlWd7I2NMTWPM/cB2YPDZjiciImcnwDuA6P7RRMyPYOyqsaTtS+Nk5slC2zvTnaRGpZLUfQuLj/nSbFYz2rdvz+bNm7n22mvJyMiga9euvP7665THagMREZGzcaZEKA64B0g2xqw1xgw3xhS7Cpxxuc4YMw34FXgLaAgklTpiERFxmz5Bfdg0dBPOTCed3u2E1/Ne+drkJEDxwfFgIOyWT5l6IhCHrwOAxo0bs2rVKkaPHs1ff/3FI488QmRkJEePHi3vxxERESm2M74jlF397QWgOa6S2BbXrM5m4BtgD7AfOAGcD1wAXAaEAm2AOrg2WT0JTAP+ba39owyepULpHSERqS5OrRq3e9JuMqIz8I30pcmYJq7kp3NnzPrYApfRLViwgCFDhnD06FFCQkJISvoQa4u3yjqxcyL1w+q77uPncPNTiYhIZVSR7wgVq1iCMcYA1wPDgBuAmtmXiupssj9/BN4F3rPWppc+1MpNiZCIVBcxJoZLRl2SPwE6RWEluBM7J5JxWQaPrn+UtJ/SgAu4aXwXXhnxCgHeAcW77+xT7quESESkWqu0xRJyWJdl1toBuEoC3QpMBTYCO4DDuGZ8fgOSgQ+B0UA7a22gtfaF6pwEiYhUJ/U71XctgUsOI3ByYL4kqCiH1h/iCp8reG3fa3S7vBuwn4+e+YiWt7Xkk5RPztg/cEogYclhgKtcd2pUKs507cAgIiLuVy7ls88FmhESkXNJYTNCpy6r2zlxJy++8TKzM2eSZbOoeUVN1n+ynrCgsALHzOmb49Ry3ZohEhGpnir9jJCIiEhJOPwcXDH1Ct7a9Rrv/uNdGpgGnPzhJD069CAuLq7YY2iGSEREyooSIRERKTMOPweRH0SSEJdAa9/WHNp7iM4dOvPai68Vu8T2qfsXZczOIOXelDKOWkREzgVuT4Sy9wvqaYx53BjzH2PMO9mfj2efr3nmUUREpDLz93ctjzv9KExgaCBf7fyK4XcM52TWSR4d+yj16g3CmCNn7Ju7f1GPJHwHu/YvEhEROVtuTYSMMXcDu4DPgQnAI0Bk9ueE7PO7jTGD3HlfEREpXzt2uN4RyjkavdSY1L1phbZ3pjvZMWYHt3x2C5P7TOY8r/M4cuR9goPD+f77Hwp83ygnAVoXEF/q4g0iIiKFcVsiZIy5E4gGvsNVVa4J4GmtdQCe2d9vy77+XnZ7ERGpBgYGD2Tm1zPznT91M9a4X+JY/fZqoj6LIi4+DriSrVu3EhYWxuLFiwvsg4HbjykBEhER93PnjNATwKfW2m7W2g+ttb/Y7AXg2eW3f7HWfmCtvQ5Ylt1eRESqgRHtRjA9cXru99OTGY8VHkS1i2JY72EAtGjRAojnlltu4dChQ9x88828zdt89+h3uX1yZoD2owRIRETcz52J0BXAkmK2XZzdXkREqoEA7wCi+0cDkDIyhbjgOLJsFo1iGzGz70xuWnMT0f2jT9tUtR4LFy5kypQp1KhRgwUsYNAHg7ho1UX5Z4DS0+H66yEjo3wfTEREqi13JkK/A8HFbNsyu72IiFQTfYL6UDu8Npt+2cSwh4fR3Ls5XT7tgjPTyaahm+gT1CdfH2MMo0aNYu3atVx00UUk/JpAeO9wVq5cmbfhpEkQF+f6LEBi50SV1hYRkRJx24aqxphngbHAM8Cb1toDBbQ5H3gIGA+8YK19xi03rwS0oaqISMmcvinr77//zt13383KlSsxxvD000/z1FNPUaOGJ/YCb1i9Gnr0gORk8PXNM1aMieGSUZdo81URkSqmumyo+izwPvAc8IcxJsUYs9YY83n2ZwrwR/b1ucC/3XhvERGp4ho1asSyZcsYP348AOPHj6d3797AbxAZCW3awKBBhc4KafNVEREpCbclQtbav6y19wKhwCvATsAHCMz+3AW8DIRaayOttX+5694iIlI9eHp68vTTT7Ny5UoaNWrE6tWrgTas69LF1WDMGJg9O/ddoaZN8+5BlLP5alhyGE4nrLs8ntGOVEIuUUIkIiJ5nXFpnDEm01rrWU7xVFlaGiciUjKnL4073a+//sqdd97JunXr8PT05Pnnn+ef//wnHo895uo8eXLuGDEmhq62a74xnOlOdk/azU9vZ3DZA1oyJyJS2VT2pXF59vs2xjxqjKlXRvGIiMg5wt/flc8Udlx88UWsW7ea+vXGkJmZyRNPPEFERAR7hw3LMytUlJwZovANIWTMziDl3pRyeDIREakKipMInf77uqnAbmPMq8YYlcAWEZFS2bHDNZtT6DEqitTR9zFk4QkaDGkAXvDpp59yWbcOfNC7Q6HvCp0qZz+jTZ2S8B3sS7NZzcr+wUREpEoozTtCy4C6wAjgO2PMMmNM/pqoIiIipZWezrKYGYQ3XopXTS82v7SZ1ORUQtqG8Ofvf3LLgk+5b+Eb5P9dncvpG7refiws/95EIiJyTitxImSt7YerAMJLwF6gN/CJMeZ7Y8wjWjYnIiJnK+3lJxl0iwcf37mUF7q/QIB3AAGXBRC3MY6RI0dCFsz45QQQwd69e3P7nZ4AhSW7EqD9KAESEZG8SlU1zlq7w1r7OHAJEAl8BQThWjb3s5bNiYjI2Xj98Brua3sfHZp0yHO+Vq1aTJ06lcWLF+Oo6wA+oXXr1nzLtwUmQJoBEhGRwpxV+Wxr7Qlr7RxrbUegDTAze0wtmxMRkVKbG3Scoe0fLPR6//79WRG7Agjn559/Jooo3o5/m6u/vVoJkIiIFIs79xFKstbeD1wMjARSOGXZnLvuIyIi1d+eo3vwP9+/yDYdgjsA6xgzZgyZZPLK+lfof29/fvvtt/IJUkREqrQaJe1gjAkCLgDOzz4K+/Nh4CRQE9c7RSIiIsXic54POw/sJMA7oNA2uw7uAgKYOHEiXbt2ZdCgQaxYsYLWrVvz3//+l27dupVfwCIiUuWUOBECvidvmR5TWMPsdn8CB0txHxEROUcNDB7IzK9n8kL3FwptMyNxBt5+YzGmPtAH2AIMJCNjHd279wCeBp4CPPEvenJJRETOQWezNO4P4DlgOHAH0BfoBLQELsU1K1TDWtvAWnvp2QYqIiLnjhHtRjA9cTobd28s8PrG3RuZ8fUM4rb+ccreQxdz8uRqnn76aYwBGE/Xrj345Zdf2bGjPKMXEZGqoDSJ0DvAMaARMApoASRaaz+31m601iZba3+21h6y1ha8wYOIiEgRArwDiO4fTcT8CMauGkvavjROZp4kbV8aY1eNJWJ+BNH9o/MtnatRowbjx49n1apV+Pr6EhMTQ0hICJ999lkFPYmIiFRWpdlH6AFcZbPHAgeAR4EUY8xSY0wPN8cnIiLnqD5Bfdg0dBPOTCed3u2E1/NedHq3E85MJ5uGbqJPUOFFSbt168aWLVvo2bMne/bsoV+/fowaNQqn05mnXWLnRFKjUnGmOwsZSUREqitzpkkbY0ymtdazkGsewC24qsR1wPVO0HfAq8Aca+0x94ZbeYWGhtqEhISKDkNERE6RlZXFK6+8wpNPPslff/1F69atmTdvHs2aNQMgxsRwyahLyJidgW+kL03GNMHhp9LbIiLlxRiz2VobWhH3Ptt9hLKstQuttZ2AdsA8XBurvoVrY9WJxhi9HyQiIhXCw8ODf/7zn2zYsIFLL7uULVu2cFWrq/Do70GjlxoBEDglkLDkMADiW8RrhkhE5Bzhzn2EEqy1dwP+wPPAX8D/AWnGmEXuuo+IiEhJ7Tl/D4fvPUyLHi3gJNiPLO02tuMwhwFw+DlyEyKnE9ZdHs9oRyoXGifGgDHQtGnFPoOIiLhXiZfGGWNCgHpA3QI+T/1zI6AnrhLdtrDlddWFlsaJiFROafvSCJ8Zzsd3fEyHJh2YM2cODz30EIcPH6Yxjflw/Yd07NgxTx9nupPdk3bnWTJX+yIHKgEkIuJeFbk0rjSJUBZ59xHK07yQ80qERESkQkR9HoVXTa88exKlpqZy5513kpCQgKenJ+PHj+eJJ57A0zPvj6o/v/6TpO5J1GtXj9bLQ5QIiYi4WVVLhPYA+3FVjMv5PFDA9zx/ttb+VhYPUFkoERIRqZwav9yYDUM25Cu1feLECQY5BrGABQB07dqV999/n4svvvjvGaHoU2aE/DQjJCLibhWZCNUoaQdrrU9ZBCIiIlIW9hzdg//5/vnO16pViwd4gCHLhzBo0CBiYmJo1bIVz3Z6lpANIfhG+hKWHIbDV1XkRESqo+IUSyhsuZuIiEil53OeDzsP7Cz0eq9evYhfGc+1Ta9l3/59jPhkBDOvn4nvs75KgkREqrHiJEL7jDHRxpjbjTENyjwiERERNxoYPJCZX88s9HryQ6ns7LqT6f2nM/m5yTgcDmbNnUWbNm2Ii4srx0hFRKQ8FScROh+4G5gL/G6MWWOMecwYc2XZhiYiInL2RrQbwfTE6WzcvTHftfqd6jNjJoQlhxE0JYio/xdFQkICrVq1IjU1lY4dO/Lcc8+RmZlZAZGLiEhZKk4i1BBXIrQQOAx0BSYB24wx240xk40x3Y0xJX7fSEREpKwFeAcQ3T+aiPkRjF01lrR9aZzMPEnavjT+99Q8pp4IzLMELjg4mLi4OEaPHk1mZiZPPfUU1157LbCjwp5BRETc74xV4/I0NsYT6ATcCPQDmmVfssCfwHLgU+Aza+0e94ZaualqnIhI5Za2L4034t9g7rdz2XN0Dz5eFzIw7hhTFh0qtBrcypUriYyMJD09HajPnDlvcNddd2GMXp8VEXGHSl0+u8jOxlyGKym6EbgGqIUrKcoC4oFPgE+std+cfaiVmxIhEZEqJioKgKaLp7Cz8FoKwF7gfuBDAO644w7eeustzj///LKOUESk2qvIRKg4S+MKZa39yVr7qrW2J+AD3ArMwfVTIxz4N/C1MWanMeYNY0xfY4xK8IiISMWLj4epU9mx02Ap4uh0E1lZi5g5cyZ16tRh/vz5hISE8MUXX1T0E4iIyFk4qxmhQgd1rRloh2um6AagVfYlC4y31j7r9ptWMM0IiYhUf9u3b+fuu+8mLi4OYwyPPfYY//73v6ldu3ZFhyYiUiVV2RmhwliXr6y1/7LWtgaaAA8BnwFHy+KeIiIiZS0oKIjY2FieeuopPDw8ePnllwkLC2PLli0VHZqIiJRQmSRCp7PW/mKtfdtae6O19uXyuKeIiEhZqFmzJs8++yzr168nKCiIrVu30q5dOyZMmKAy2yIiVUi5JEIiIiLVSdq+NObvn8+BwQegHZw8eZInn3ySdh3bkZqaWtHhiYhIMZxVImSMqWOMudwY084Yc60xJtgY4+uu4ERERCqbZduXET4znB6P92DZ7mUc+fAI7y16j7oX1iUxLpGWIS2ZNm0aZfEOroiIuE+JEiFjjKcx5qbsCnDfAAeB7cBGYA2QBPxijNlnjFlqjBmTXWJbRESkykvbl8agJYP4+I6PqfNNHRrUbkBiy0Q6x3bmh3U/0COiB8ePHueBBx7ghhtuyN5/SEREKqNiJULGGH9jzEvAL7g2UngQCM7ubwo4zse14eoEYLsxZqUx5jb3hy8iIlJ+Xo97nfva3keHJh0ACJwSSFhyGABpndN46/K3uPnRm3HUdfDZZ5/RsmVLFi1aVJEhi4hIIYpMhIwxDY0xrwLfA48BjYBvgDeBIcDVgD9QH9dmqo2BZsD1wFPAUuAI0B2YZ4z5xhhzY9k8ioiISNmau3UuQ9sMzXPO4efIkxCNmjOK+1veT8+uPdm7dy+33nord911F/v27cvtk9g5kdSoVJzpznKNX0RE/lbjDNd/BOoAPwGzgXnW2u1FtP8j+/gBWAGQvYHqDcBAIAJYYoz5p7V28lnGLiIiUq72HN2D//n+BV7LSYiajGmC97/9+OXddDI9O7EmcxJz585l7tw1NGw4nd9/v4FD6w9RP6w+8S3i8Y30pcmYJjj8tN+4iEh5OtPSuJ+BwcAV1tpnz5AEFcha67TWfmCtHQBcBbyHa/ZIRESkSvE5z4edB3YW2cbh56DFm4F02Nia8fW783Hn+XTq1AnI4I8/bmTw4MEc5nCeWaT4FvGaIRIRKWdnSoSaW2ujrbW5GyMYY0qdxFhrU621w4CJpR1DRESkogwMHsjMr2cW2caZ7iQ1KpWkHkn4Dval1/968cUXXzB58mSgNrNnz+Ze7mXZsmX5ltUpIRIRKT9FJkK24NqfR4wxW40xTUp700LGFRERqdRGtBvB9MTpbNy9Md+1nAQoPjgeDIQlhxE4ORCHrwNPT0+ioqKALYRffTV72EPfvn0ZNmwYBw8eVEIkIlIBSrOP0EnA31q7293BiIiIVGYB3gFE948mYn5E7jlnupPkhwpOgPK7ktjOnRnOcBwOBzNnzqRly5asXLkS+Ps9o5DVIWTMziDl3pRyejIRkXOPKenkjDFmK9DUWlu3bEKqmkJDQ21CQkJFhyEiIuUgbV8auy/cTcMRDfk1+lc+O34ZL+5sUkjy8zdjwHpfSMy+D2i8rTGRkZHEx8cDMHz4cJ577DkOvHmAjOiMv4sonGFMEZGqzBiz2VobWhH3Ls2M0ELAyxjTxd3BiIiIVAUB3gHU71QfR00HXb7vwtQThc0AFWDQIACuuuoqNmzYwIQJE6hVqxbTpk0j+Mpgnl77NJ+89gnmX0ZJkIhIGSpNIvQKsAt4zRijWSERETkntY1tW8QSuCKMGZP7x8w/Mrnxlxt5y/EWzXya8Zv9jXlJ81j+3+W0e70dy7Yvc3PUIiKSozSJ0AjgVeByIMEY09G9IYmIiFRjfn4A/PDId3zZ7Ev2H9/PXT/cxTe/fsO///1vatWqxZbPtuD5lid3vHAHafvSKjhgEZHqqTTvCGUBp3aywFfAR8A64Btr7VG3RVhF6B0hEZFzlzFQnB+nOe0S28fxzeEP2PFMbcbdNj5Pm23btjFkyBC++uorAJpd14wvF36Jj49PWYQuIlKhqto7Qh8DO7L/bLLH6ABMANYDB40x3xlj5hljxhhjehljGrklWhERkUrI39+V5Jzp8Pd3tW/7VTsev/Nt7ukxKN9YzZs3Z/369UyePJnaXrVJWZtC8+bNWbhwIdZaEjsnqrS2iIgblHhGKLejMfWAVkDIKUcwcN4pzXIGt9baGmcRZ6WnGSEREckjPR1atIDk5NzlcKfyfNYT57+c1PBw/Xhs2hR27jy9VRpwH7A2+3t/FnE3IaNc5bVzK8v5qaiCiFRNVW1GCABr7Z/W2vXW2jettcOtteFAPeBK4DbgeeBT4JezuY+IiEiVNGkSREYWmAQB+Jznw84Df2c+O3e6ls3lPQLIzFzFtGnTqFevHrCEwQzmy1ZfErrV9f8N2nxVRKR03JqgWJft1tpF1tqnrLUR1tpLAW933kdERKTSi4+HqVMLXSc3cN0BZn711hmH8fDw4P777yc5OZm+fftymMMMGTKEm+69iZqjahKWHOa6nRIiEZESKZeZGmvtAXeNZYwZaIz50hhz0Bhz2BiTYIx52Bhz1s9ijLnfGGOzj9fdEa+IiJyjYmMLmuLJPUbM2sb0rbPZuHtjsYZr0qQJn3zyCU/yJN7e3qxYsYLmzZvz5vw3afpSUyVEIiIlVGTyYIy53N03NMZ4GGMuLWXfN4D/AqHAl8BK4ArgdWCRMcbzLOLyB14mb0U8ERGRMhHgHUB0/2gi5kcwdtXYYvUxxtCTnmzbto3bbruNo0ePMnr0aMLDw9mWsY3AKYGErHa9P5Ryb0oZP4GISNV2plmUFGPMbGPMlWd7I2NMTWPM/cB2YHAp+g8AHgIygFbW2hustf8AgoDvgH/g2uOoNLEZYCauv4/o0owhIiJSUn2C+rBp6CacmSWbvWncuDELFixg6dKlNGnShM2bNxMWFsZ9offxVfev8B3sS7NZzcooahGR6uFMiVAccA+QbIxZa4wZboy5sLiDG5frjDHTgF+Bt4CGQFIpYs35ddnj1trtOSettb8BD2Z/faKUS+QeALpn32NHKfqLiIiUSoB3AJN7Ty5V3xtuuIGv13zN4DaDsZmWGZtncF+9+0jrnYbDV5XkRESKUmTSYK3tDPQHUoBrgTeB37L3CXo/e5+gIcaYfxhj+pn/z969h0dVnX0f/y4ChKAGioEkSDhIUCooBQkCiXIQRawPxdpaGxWQgI+FVI22KNYDr0/VQhXUgq2SUKBCaWvV4gFUBMSQpAQCVFKpZDAQNVHTCILgCGG9f8xMzGFmcppMMsnvc11zTWb2mrXX3gkxt2ut+zbmRmNMqjHmCWPMO8ARYCOu3J9MR4hmAAAgAElEQVSRwFKgv7X2H/UZpDGmF3Ax8A3wNy/jfAdXdroYYGQ9++4HLMRVA0n7gkREJCQ4i50UpBXw/iXv86uxv2Lr+q0MGTKEwkOFXHXVVdx000189tlnzT1MEZEWq9bZE2vtOuBC4PvAy0A5rhTZybiKqC4DXsBVaHUV8BRwJ3ApcCbwIXA/0Ndae7u19vMGjHOo+znfWnvCR5vcam1r5V4StxxoD6TYhhZVEhERCaKCtAJyB+eCgYT8BOIXxZN4VSK5ubksWLCATp06sXr1ar773e+yYsUK9J83EZGa6rSMzJ0We7219jogFvgx8CSQjWsp2THgJPApkA+8CNwFjLDWxltrH7XWFjdinP3czzVKzVVyqFrbukgFxgLzrbX/acC4REREgupA58gqAVDlJXAdOnRg7ty57N27lwkTJlBWVsYtt9zChAkT2L9/v59eRUTanva1NTDGlFtrK7KxWWvLgL+7H8Fypvv5Kz9tjrmfz6pLh8aY/rhmtHbiyhYnIiLSbPr0cZUYqr3dMAp9bCnq27ucg0VhQH/gTeB5II1NmzZx3nkX4toKew99+nSisDBAAxcRCVF1mRGq8mvZGHO7MaZOwUYAecYQkLn9SkviOgIzrLXlDeznVncdox2ff96QFX8iIiIuhYV+yw5VPPwFMAeLwiq1NVh7M59/vo9p06YBTmA+8fEXcvDgW8G5KBGRFqwugVD14ONJoMgY87Qx5rwmGJM3R93PZ/pp4zl21E8bj9uBy4DHrLX/auigrLXPWWuHW2uHd+/evaHdiIiINF6x9xXoUVFRrFixgi1btvDd736XgoIC4Ep++tOfUuzjMyIibUFDUk2vxxV0pALvG2PWG2MmBXZYNRS6n/v4aRNXra0/17qfrzDGbKn84NsaR9e633u1nmMVEREJvoUL/R4eM2YMu3fv5rHHHgMiWLt2LQMHDmTJkiWUlzdoYYSISEgztWWSqb5HyP1eX1y1e24BonDNGhXgSj+9wlpbl1mZug/SmDhcyRC+Abp6yxxnjCkCegFJ1tpttfS3BVc68Lo4Yq3tWluj4cOH2x07dtSxSxERkQAqLoZBgzBflFGXBHHGFHLNNT/n1Vdd/6/v4osv5g9/+APDhw9v4oGKiFRljNlprW2WXz4NmRHCWltorb0HV+AxDfgnMADXsrmPAr1szlpbBOTh2tPz4+rHjTFj3GMpwZXJrrb+xlprjbcH8P/czZa636s1CBIREWlWCxfCtGn1+EBf1q1bx0svvUSvXr3YuXMnI0aMIDU1lSNHjjTZMEVEWpIGBUIe1tpvrLV/staOxlW/J8PdZ1Msm3vM/bzAGBPvedMY0wNXoVeA31hrT1c6lmqM2WeMWRWgMYiIiLQsxcWwciWO266v18eMMUyZMoX333+fX/ziF7Rr146lS5dy/vnns3r1atUeEpFWr1GBUGXW2j3W2luBc4A7gH3AROBVY0yja/RYa18Afg/EAO8ZY14xxrwI7AcuwFXsdUm1j0XhKv7au7HnFxERaZHcs0FLPvxrgz5+5pln8tvf/pa8vDxGjx7Np59+yk033US7dmMw5l8Yg9dH376BvQwRkWCrtY5QdcaYAcB3gK7uh6+vPUVWOwDxXjurJ2vtbGNMJjAH1x6fMFwB13Lg95Vng0RERFo992wQ+fmsWf09YLHf5nlJeUQmRNKNOCC8yrGLLrqId999l7CwlXTvfg+ff/4u7doNZc6cOTz88MN07Vp1pXhdah6JiLRk9U6WYIw5TdWU2v5+FVpcAdERa22rnpVRsgQREQm6tDTX8+LFhD0cxumHyv0mS9hittDrzl58+IcS+t0WQ9zcOMJjqwZExsAXXxzmwQcfZOnSpZw+fZru3buzYMECpk2bRrt27SraafWciDRWyCVLcPsc+DXwv8ANwNVAInAhrqVoXYH21tourT0IEhERaRa5ufDkk2AMUac60qv3KZ9L2TwzOPGL47nsQILr44NyKUgrwFnsrNJt165defrpp9m1axeXXnopn3/+OTNmzCAxMZGdO3cG+ypFRJpEQwKh54ATQA/gTmAQkGet3WCtzbbW5ltrP7LWfmm101JERKTpZGa6pmWsJXn0bdy8/EHPS68Pj/DYcOIXx5OQ7z8guuiii3jnnXd4/vnniYmJIScnh4SEBG677Tbgv0G8UBGRwKt3IGStvQ1Xqup5wGHgdmCfO3nBhACPT0REROogdUQqy/KWkV3kvYqEt/e9BURpHasGRMYYbrzxRv7zn/9w9913ExYWxrPPPgucx7PPPqtirCISshpaR+iwtXYB0A/Xsrh/At8H3jDG7DXG3GqMiQjgOEVERMSP/t36s2rKKiavncy8jfNwlDk4WX4SR5mDeRvnMXntZJ+f9QREQ94ewpSIEvbdsq9Gm8jISB5//HH27NnD+PHjgTJuu+02hg8fztatW5vwykREmkZj6widttb+1VqbCIwA/oyrsOrvcRVWXWCM0f4gERGRIJg0YBI5KTk4y50kLk8k4pEIEpcn4ix3kpOS4/NzzmInBWkF7Jmwh5dOxDBwxUCfbS+44AI2btwI/JW4uDh2797NmDFjuP766yksLAz8RYmINJF6Z42rtUNjYoDZuJIoRAGngX9Ya3/UmIG2dMoaJyIiLd0Ws4WxdmzFa2exk6KFRZSsKiFmmiuLXKfY8DplgzMGvvrqOL/97W9ZsGABJ06cIDw8nF/+8pfce++9nHHGGU13ISLSajRn1riGpM8eApwFnOnlufLXPYArcNUqsvUJpkKRAiEREWnpPIGQtwAoPMaVRruuabErtysqKuKee+7hz3/+MwDnnHMOv/nNb0hOTq5Ity0i4k2oBULV6whVae7jfQVCIiIizcxTR8hbAOTRty8cPFh7X326fUnhfyOrvLdt2zbuuOOOihTbI0eO5KmnnmLEiBGBugQRaWWaMxBq34DPlAFf4MoY53k+7OV19a9FRESkGUUmRoKBhPyEGgGQh99tPsXFMGgQvP02TJgAJfkQE1NxODExke3bt7Ny5Uruu+8+cnJyuOSSS5g6dSqPPfYYPXv2DOwFiYg0QsD3CLVVmhESEZHWLC8pj0jnv4gbuo/w534DaWmu9XGLFnltf/ToUR599FEWLVrEN998wxlnnME999zD3XffTefOnYM8ehFpqZpzRqguC3d9LXcTERGRNuLLbV9CQgK5f/u+q/jqtLtg5UooKfHa/qyzzuKxxx7j3//+N1OmTOGrr77iwQcfZMCAAaxYsYLTp08H+QpERKqqNRCy1mqXo4iIiBD/zCAS/u3a75M7/iAF5z6B88GnarTr29c1WWQMxMf353/efIAftX+eMIbyySefcMsttxAWdjHR0ZuCfAUiIt9SkCMiIiL+FRdXfOkpvpqQnwCJieQ+fzkF//svnMXOijYHD7oyynke5x7/ksdSL2FT1yf57cTfck7sOcBuPvvscv7nf/6H999/vxkuSkTaOgVCIiIi4t/ChTXeCo8NJ/7JASQ4LoWOHckdlOtaMlcpIKosfnE8l/z7EqZ8dworT6zkrtF3AWfy6quvcuGFFzJ79mw+++yzJr4QEZFvKRASERER34qLXXuBfAiPDSf+dwMZ8vYQSlaWsO+Wff7bLo4n6d9J/GzEz/hL+Gp+euFPsdby+9//nvj4eB577DFOnDjRFFciIlKFAiERERHxbeFCmDbN52FnsZOCn+9jz5gdxEyPYeCKgbV26QmIfvDhRB6+/GFWnLmCMX3HcPToUe677z7OP/98Vq5cSXl5eSCvRESkCgVCIiIi4ltuLjz5ZI23ncVOCmbnk9t/Kzz3LAkDFxC/KN5nfSJvPAHRlC1T+PWRX/OH4X9gyJAhFBUVMX36dL73ve/x2muvUVupDxGRhlAgJCIiIr5lZroyHrg5i50UpBWQOzgXOoWTcOAy4p2LCd++od5de/raM2EPMdNjmP7KdHbu3Mmqp5+md6dO7N27l2uuuYaxY8eSk5MTyKsSEVEgJCIiInVTEQAZSMhPqPcMkIcnANrav2ZfYWFh3HzgAP/p1IlFY8bQpX0Xtm7dyqhRo/jhD3/Ivn2+9yCJiNSHAiERERGpVWRiZMACIE8w9ZMTXvpyJ2fotGkTae+9x/OnnudnCT8jnHBeeuklBg8ezK233srHH38cwKsTkbZIgZCIiIh45ShzkLYhjejHo0m4MoHEnoncu/teHGWOevflbTbpC7wEU+7kDH2vHYop+y9ncibPbH+G9/Pe58cX/ARbDsuWLaNXrwEYcx+9ex8OwJWKSFukQEhERERqWL9/PSMzRhLRIYKsGVk473eSNSOLiA4RjMwYyfr9631+tk8fMObbx4HOkSx9BiaXJTBgcTydYsMxxtWuCk+q7rlzK4qyevQb2o+/5q9l99ZdTIyfCJwAHuOjov4sWLCA48ePN8VtEJFWzCgTS2AMHz7c7tixo7mHISIi0miOMgcjM0ay7oZ1jIobVeN4dlE2k9dOJiclh/7d+gfuxGlprufFizHGFQhtMVsYa8fWaLr11a388rZfsv3j7QDE9IjhVw/8ilmzZhEeXv9leyLSPIwxO621w5vj3JoREhERkSqWbF/CrGGzvAZBAKPiRjFz6EyW5i4N3EkrzQbVxWXXXEZOUQ4vLnmR88POp+SzEn7+859z3nnnsXz5ck6dOhW4sYlIq6RASERERKpYs3cNKUNT/LaZOWwma95bE7iTegq3xsbWqbmz2InjLgdn/rI7r/z8Ff6S8RcGDRrEoUOHSElJYdCgQfzlL3/h9OnTgRujiLQqCoRERESkitLjpfTpWn0DT1W9u/Sm9HhpYE5Yj9kgb5nnBiwewPUzrmfPnj08//zznHvuuXzwwQfccMMNDBs2jFdeeUVFWUWkBgVCIiIiUkVU5ygOHj7ot82hI4eI6hwVmBPWYTaoegDkLfNcWFgYN954I/v27ePZZ58lLOwc9uzZw+TJk2nXbjTGvI0xtkoiB2Ogb9/AXIaIhBYFQiIiIlJF8uBkMnZl+G2TnpdO8oXJgTlhbi48+WTV6KSS+hZy7dChA7feeivl5QUsXryY7t27AznABC67bCybNm3GWioeB/3HfCLSSikQEhERkSpSR6SyLG8Z2UXZXo9nF2WTviudOQlzAnPCzEyqRCaVlrE1rpBrJ+68804OHDjAI488wne+8x22bt3K+PHjGTt2LFu2bAnM+EUkJCl9doAofbaIiLQm6/evZ+rLU5k5dCYzh82kd5feHDpyiPS8dNJ3pbNqyiomDZjUZOf3pM9uTLvqx44cOcLvfvc7nnjiCQ4fdhVidQVE87F2TABGLSL1pfTZIiIi0qJMGjCJnJQcnOVOEpcnEvFIBInLE3GWO8lJyWnSIAhqFmX19ahRlNWPLl26cP/991NYWMjDDz9M165d3bNCYxk3bhxbt25tqssRkRZIM0IBohkhERGRlqW2WaXDhw/z9NNP89BDi4AjAIwbN4758+dz2WWXBWeQIm2cZoREREREgqxr1648+OCDQCHz58+nS5cubN68mTFjxjB+/Hg2b96stNsirZgCIREREWnjuvLQQw9RWFjIQw89RGRkJJs3b2b8+PEkJSWxfv16BUQirZACIREREWlyjjIHaRvSiH48mrCHw4h+PJq0DWk4yhxNds6MznkUpBXgLHbW3rikhK5duzJ//vyKPUTdunUjKyuLq6++muHDh/PSSy9x+vTpJhuviASXAiERERFpUuv3r2dkxkgiOkSQNSML5/1OsmZkEdEhgpEZI1m/f32TnPfc418CkDsot/aAaOHCii+/853v8MADD1BYWMjChQuJjo4mLy+PH/7wh1x00UWsWbOGU6dONcmYRSR4lCwhQJQsQUREpCZHmYORGSNZd8M6RsWNqnE8uyibyWsnk5OSQ/9u/QN67i1mC2PtWJzFTgr+r4hP/ljC+tMxrPwmjjK+rUfUJ66cwq96QH4+xMTU6OfEiRNkZGSwYMECPvroIwDi4+OZN28eN910Ex07dgzouEXaEiVLEBERkVZpyfYlzBo2y2sQBDAqbhQzh85kae7SJhtDeGw4g56J57IDCcyeDf/4Ti777yzg60+cWAuFh8Jg6tQqs0KVRUREkJqaisPhYNmyZfTv35+CggJSUlIYMGAAS5cu5cSJE002fhFpGgqEREREpMms2buGlKEpftvMHDaTNe+tafKxhMeGE784noT8BHA6yT13KwXhd+E0Z8OTT8L27TU+07fvtzWLwsM7MmvWTByOfcDzwHc5dOgQqampnHlmHx555BG++OKLJr8OEQkMBUIiIiLSZEqPl9Knq/+qp7279Kb0eGmQRuQOiJ4ZxJCskZSc8UP2TdzkKjiUmVmj7cGDrkNVH+2x9kbKy/fywgsvMHz4cE6f/pz777+f3r17c/fdd1csoRORlkuBkIiIiDSZqM5RHDx80G+bQ0cOEdU5KkgjwrVnKK2APRP2EDM9hoErBjaon3bt2nHdddexfft24G2uvPJKjh07xqJFizj33HOZMWMG77//fmAHLyIBo0BIREREmkzy4GQydmX4bZOel07yhclNPhZPAJQ7OBcMJOQnEL8onvCY8No/7IcxBhjPG2+8wc6dO/nJT35CeXk5f/zjH7nggguYMmUKOTk5gbkIEQkYBUIiIiLSZFJHpLIsbxnZRdlej2cXZZO+K505CXOabAxNFQB5M2zYMNauXcsHmZncFhdHeHg4//jHPxg1ahRjxozh9ddfVy0ikRZCgZCIiIg0mf7d+rNqyiomr53MvI3zcJQ5OFl+EkeZg3kb5zF57WRWTVkV8NTZHsEKgKrr/9e/8vtjxyicNo158+bRpUsXtm7dyve//30GDx5Meno6X3/9dZOPQ0R8Ux2hAFEdIREREd8cZQ6W5i5lzXtrKD1eSlTnKJIvTGZOwpwmC4LykvKIHBFJ3Ny4Bgc/xrgSJNSrXXExDBoEb78NEyZAfj5fdu7Ms88+y1NPPcXHH38MQPfu3ZkzZw6zZ8+me/fuDRqfSKhrzjpCCoQCRIGQiIhI69OgQCgtzfW8eLHra2Ng0SIATp48yV//+leeeOIJdu3aBUCnTp2YOnUqd911F+eff34TXIVIy6VAqBVQICQiItL61DsQ8swG5edDbKzr9eDBrtcxMRXtrbVs2bKFJ554gtdee63i/WuuuYa7776bMWPGuJMwiLRuzRkIaY+QiIiISKAsXAjTprmCIHA9T53qer8SYwzjxo3j1Vdf5d///jezZs0iPDycV199lXHjxjF8+HBWr17NN9980wwXIdI2aEYoQDQjJCIiEhyOMgdLti9hzd5K+40GJ5M6IjXg+4369nUVVa1Nnz5QmF1tNsjDx6xQdZ999hnPPPMMS5cupbTUVWA2NjaWn/3sZ/zv//4vPXr0aOTViLQ8mhESERERqYP1+9czMmMkER0iyJqRhfN+J1kzsojoEMHIjJGs378+oOcrLHQteavtUVhIzdkgDx+zQtX16NGD+fPnc+jQIZ577jkGDRpEcXExDz74IHFxcUyfPr1iX5GINJ5mhAJEM0IiIiJNy1HmYGTGSNbdsI5RcaNqHM8uymby2snkpOQ0WSY6n6rvDfJ2vA6zQpVZa9m0aRNPP/00r7zyCp6/2ZKSkrjjjjuYMmUK7du3D+RViASdkiW0AgqEREREmlbahjQiOkTw6OWP+mwzb+M8nOVOFk1cFMSRUTVTXDX1Wl5X6P2Yw+FgyZIlLF++nC+//BKA3r17M2fOHGbOnEm3bt0aNm6RZqZAqBVQICQiItK0oh+PJmtGlt/ZHkeZg8TliZT8oqRR58pLyiMywV2DKLYONYiSkmDbNq+HDLb+Kbh9OHr0KCtXruTpp59m//79AERERHDTTTcxe/Zsvve979V+IpEWRHuERERERGpReryUPl37+G3Tu0tvSo+XNvpcX25zzbrkDsqlIK0AZ7HT/wcyM31vIAqgs846i9TUVPbt28frr7/OxIkTOXHiBMuWLWPo0KEkJiayevVqnM5axisiCoREREQkNER1juLgYf9rzA4dOURU56iAnC9+cTwJ+QlAPQKiIGnXrh2TJk1iw4YN7Nu3j9tvv53IyEiysrK46aabiIuL47777uPQoUPNPVSRFkuBkIiIiISE5MHJZOzK8NsmPS+d5AuTA3bO8NjwFh0QAZx//vk89dRTfPLJJzz77LNcdNFFfP755zz22GP069ePH/zgB7z55pucPn26uYcq0qIoEBIREZGQkDoilWV5y8guyvZ6PLsom/Rd6cxJmBPwc4dCQHTGGWdw6623snv3bjIzM0lOTiYsLIx169YxceJEBg4cyOLFiykrK2vuoYq0CAqEREREJCT079afVVNWMXntZOZtnIejzMHJ8pM4yhzM2ziPyWsns2rKqnqnznaUOUjbkEb049GEPRxG9OPRPtt6AqIhbw+hZGUJ+27Z19jLCjhjTMVeoaKiIh555BHi4uLYv38/d911F+eccw5Tp05l27ZtKGmWtGUKhERERCRkTBowiZyUHJzlThKXJxLxSASJyxNxljvJSclh0oBJ9erPV4FWX5zFTgrSCtgzYQ8x02MYuGJgYy+p4YqL4aqroMR3hrzo6Gjuu+8+Dhw4wMsvv8yVV17J119/zZ/+9CeSkpK48MILefrpp/niiy+COHCRlkHpswNE6bNFRERCi78CrVvMFsbasRWvncVOihYWUbKqhJhpMa602jF1SKtN3dJi19YuELWIPA4cOEB6ejrLly/n008/BaBTp05cf/313HrrrYwePRpjTO0nEwkA1RFqBRQIiYiIhBZ/BVo9gZCz2MmHv/mQ0udL6x0AeQQiEApEH9WdPHmSdevW8dxzz/Hmm29WvD9o0CBuvfVWbr75Zr7zne/UrTORBlIdIREREZEgW7N3DSlDU3weL0grYPvg7fzpX38iIT+B+EXx9Q6CwDVLY0ztjz7+SyQFXIcOHbjuuut44403cDgczJs3j+joaPLz87njjjvo2bMnN998M5s3b1bGOWmVNCMUIJoREhERCS1hD4fhvN9J+3btaxzLS8ojckQksXfH0iWjC6cePNUMI/xWU8wIeeNrlujcc8/llltuYfr06fTq1avhJxCpRjNCIiIiIkHmr0DrsMxhxC+KpySiJGAFWkNB5VmiAwcO8MADDxAXF1fxdZ8+fZg0aRIvvPACTmfLSR0u0hAKhERERKRNao4CraGkX79+PPzww3z44Ye88cYbXH/99bRv354NGzbw4x//mHPOOYc777yT9957r7mHKtIgWhoXIFoaJyIiElr8ZY0DV4HWyWsnk5OSU6/aRHlJeUQmRLoSK8TWf0+RN8FaGleb//73v6xevZqMjAz+9a9/Vbw/fPhwpk+fzg033MDZZ5/ddAOQVkdL40RERESCrKkKtH657UsAcgflUpBWgLM4yEvI/NQVaqyzzz6b22+/nd27d7Njxw5mz55Nly5d2LFjB6mpqcTGxnLdddfxj3/8g5MnTzbZOEQCQYGQiIiItFmBLtDqEb84noT8BKB+AVFeUl7jg6eFC72+3bdv3bLX9e1b+ymMMVx88cUsXbqU4uJiVq9ezcSJEykvL+fFF19kypQp9OzZkzvuuIOdO3eiFUjSEmlpXIBoaZyIiIiAn2KsKysVY/WxZG6L2UKvO3vVaFuvpXGJSZCZ6f1YEy+v++STT1i9ejUrV64kPz+/4v1BgwYxbdo0brzxRnr27NmwzqVV0tI4ERERkVYqPDa8XjNE3tpedI6z7rWIvARBwdKzZ09++ctf8t5777Fjxw5+/vOfc/bZZ5Ofn8/cuXOJi4vjqquu4vnnn+fYsWPNNk4RUCAkIiIiEjCOMofPY56AaMjbQyhZWcK+W/bV2tYTEC09nsv+Owv4+hMn1lLjsTMxj/13FvCf7JaR0tqzdO7pp5/mk08+4eWXX+baa68lLCyMN954g5tvvpno6GiSk5N57bXXtJ9ImoUCIREREZEAWL9/PSMzRvo87ix2UpBWwJ4Je4iZHsPAFQNr7bOus0mNSdAQkH1JfnTs2JEf/OAHvPjii3zyyScsXbqU0aNHc/z4cf785z9zzTXX0LNnT+bMmUNWVpb2E0nQKBASERERaSRHmYOpL09l3Q3rahxzFjv54M4PeHfguxxxHiEhP4H4RfGEx9Q9tXZdZpMamqChehDVjUqfKS6Gq66qyETX2IQLUVFRzJ49m23btnHgwAF+/etf893vfpfS0lKeeeYZEhMTiY+P54EHHmDfPt8zZiKBoEBIREREpJGWbF/CrGGzqtQj8swA5Q7OpV27dry77F1W/2B1vQKg6n3VNptU3/1IHpU/s7ZTpc8sXAjbt1dkojt4sOayPG+Pgwdrv6Z+/frxq1/9ivz8fPLy8rj77rvp2bNnlQDp4osv5re//S0H69KhSD2FXCBkjEk2xrxrjDlijDlmjNlhjJljjKnztRhj2hljRhtjfu3u6yNjzDfGmE+NMa8bY6Y05TWIiIhI67Jm7xpShqZUvPYEQBgqZoCmTpjKmvfW1KvfysFU5b5qC6a8BURpHf0HRJ7PXHbA/ZkLtlOQ0Qnn2rdg5comq09kjGHo0KE8/vjjHDp0iE2bNpGSkkKXLl3Iy8tj7ty59O3bl9GjR/PUU0/xySefNMk4pO0JqfTZxpilwGzga+Bt4CRwOXAW8BLwY2tteR36iQf2u1+WATuAL4BzgQT3+yuAGbaON0jps0VERNqusIfDcN7vpH279uQl5RE5ItKV+rpSwHKy/CQRj0Rw6sFTPvvxpN6uSLm9qlIabT/BT/WU3dUd3XWUXeP20GXkWQzZMKROn3UWOyl69ENKVpcS07+AuKH/odOyx5o8BbfH119/zfr16/nLX/7CK6+8wvHjx919Gy677DJ+8pOfcN1119GjR4/GnUialdJn14Ex5jpcQVAJcJG19hpr7bXAAOB94H1UEzwAACAASURBVFogtY7dWWATMAnoYa2daK29wVo7AhgLfAVMdz9ERERE/IrqHMXBw67lW8Myh3mdtTl05BBRnaNq7ashM0C+VF5S99KJuiVo8AiPDSf+dwNd+5Ic8exb27tBY2ioTp06ce2117J27Vo+++wz1q5dy7XXXkvHjh155513mD17NrGxsVx55ZVkZGRQVlYW1PFJ6AuZQAiY536+x1rrmc3BWvsp8DP3y3vrskTOWuuw1l5urd1QfQbJWvsO8Bv3y5sCMG4RERFp5ZIHJ5OxK8Nvm/S8dJIvTPbbJjIxMqABUOWA6qXYeDq5i7NWftTWR8W+pBtq7tNp6oxzHmeccQY/+clPePHFF/nss89YtWoVV199Ne3ateOtt95i5syZREdHM2nSJDIyMigtLW3S8UjrEBKBkDGmF3Ax8A3wt+rH3cHLx0AM4DtvZd3tcj/3CkBfIiIi0sqljkhlWd4ysouyvR7PLsomfVc6cxLm+O3H12xSXfnbU1RY6D2xgdc+ZueTO2h71T7+3x012jYmbXdDRUZGcvPNN/Paa6/x6aefkp6ezoQJEzh9+jQbNmxg5syZxMTEcMUVV/Dss8/y6aefNvmYJDSFRCAEDHU/51trT/hok1utbWMMcD8XB6AvERERaeX6d+vPqimrmLx2MvM2zsNR5uBk+UkcZQ7mbZzH5LWTWTVlFf279W+yMTR2SV1FEHV+FuzIJeHfI6r2ERvr9XPestRVScHdhLp160ZKSgpvvfUWJSUlPPfcc0ycOBFjDBs3buS2226jZ8+ejBs3jqVLlyrRglQRKoFQP/ezv9yJh6q1bRBjTGfgdvfLvzemLxEREWk7Jg2YRE5KDs5yJ4nLE4l4JILE5Yk4y53kpOQwacCkevXnKHOQtiGN6MejCXs4jOjHo0nbkIajzFGjbWOX1FUEUce/IqFdCvH/mNigOkdeU3BX09haRL50796dWbNmsWHDBj799FP++Mc/8v3vf5+wsDC2bNlCamoqvXr1IikpiSeffFIpuSU0ssYZY+4DHgFWW2u97tsxxjwC3Ac8Z63930acawUwDfg3MMxaW6f/paGscSIiIhIo6/evZ+rLU5k1bBYpQ1Po07UPBw8fJGNXBsvylrFqyqp6B1a+VMlyt+Be15uLF3ttWz0bnN+McwuLKFlZKetdbLjXPnwJROY5gMOHD/Pqq6/ywgsvsGHDBpzOb/+0Gzp0KFOmTOHaa69l8ODBGH+bpqRJNGfWuFAJhH4F/Bp43lp7s482jQ6EjDEPAA8DR4BEa21+Le1vBW4F6N2798X6PwsiIiLSWI4yByMzRrLuhnVVCrR6ZBdlM3ntZHJScgK/1C4pCbZt83m4b3gxB50xFa83U3va7j2X7+GsEd+m7Q52IFRlPEeP8tprr/H3v/+d9evX89VXX1Uc69+/P1OmTGHKlCmMGjWKsLCwwJ5cvFL67NoddT+f6aeN59hRP218MsbchSsIOgZMqi0IArDWPmetHW6tHd69e/eGnFZERESkiiXblzBr2CyvQRDAqLhRzBw6k6W5SwN/8sxM7xkV3I/Cr2P8JlrwqJFxzkva7mBlnKvsrLPO4oYbbuBvf/sbpaWlvPLKK6SkpNC9e3ccDgdPPPEEl156KT179mTWrFm8/vrrVWaQpHUJlUCo0P3cx0+buGpt68wY83PgCeAEcI211nvKFxEREZEmtmbvGlKGpvhtM3PYTNa8tyZII6o7f1nrqmuOjHOVderUiWuuuYb09HSKi4vZunUraWlp9O3bl88++4z09HS+//3vExUVxY9+9CNWrlyptNytTKgEQp501oOMMRE+2iRUa1snxpg5wNPA18BkdypuERERkWZReryUPl39/b9f6N2lN6XHW84f5fUJgCrzlnEu2AERQFhYGJdeeimLFi3iwIED7N69m/nz5zNkyBCOHTvG3//+d6ZPn050dDRJSUksXLiQ999/n1DYYiK+hUQgZK0tAvKAjsCPqx83xozBVfOnBKjzbI4x5jZgCeAEplhrNwZkwCIiIiINFNU5ioOH/e87PnTkEFGdo4I0Iv8am7a7esa5YKfgrs4Yw5AhQ3jooYfYvXs3H374Ib/73e+44oorCAsLY9u2bdxzzz1ccMEFnHfeedx1111s3ryZkydPNst4peFCIhBye8z9vMAYE+950xjTA3jG/fI31trTlY6lGmP2GWNWVe/MGDPL/Tkn8ENr7RtNN3QRERGRukkenEzGrgy/bdLz0km+MDlII/KtsWm7K6tPCu5g6tu3L6mpqbz55puUlpbyt7/9jZtvvpmzzz6bgoICFi9ezPjx4+nRowfJycmsXr1aS+hCREhkjfMwxjwD/AzXMraNwEngciASeBn4kbW2vFL7+cBDwDvWfpvSxBjzPVwzTAbYB/zTxylLrbW/qMvYlD5bREREAqEpssY5yhws2b6ENXvXUHq8lKjOUSQPTiZ1RGqTFnn1xpMNzlfqbQ9vGedaklOnTpGdnc0rr7zCK6+8wr59+yqOGWO45JJLuPrqq7n66qsZOnQo7dqF0vxD8Ch9dj0YY5KBOcCFQBiuQGY58PvKs0HutvPxHgiNBTbX4XQHrbV96zIuBUIiIiISKJ46QjOHzmTmsJn07tKbQ0cOkZ6XTvqu9HrVEQpmTaK6qC0Q8tQg+vDZEvrd5q5B1IiZpmDZv38/r732Gq+//jrvvPMO33zzTcWxmJgYJk2axNVXX80VV1xBly5dmnGkLYsCoVZAgZCIiIgEkqPMwdLcpax5r9IszoXJzEmYU6+ZoGarSeRD375w8GDNGkTOYicF/1fEJytKeL08hk094thT1PIDIG+OHTvGpk2bKgKjjz76qOJY+/btSUxM5Oqrr2bixIlcdNFFbbqQqwKhVkCBkIiIiLQ0aRvSiOgQwaOXP+qzzbyN83CWO1k0cVFwBlVcDIMGseWLFxlrx1bMAJWsLCam/HXi3p1D+EW9/HbhCaZq06cPFBYGZNQNZq1l7969vP7667z22mtkZWVRXl6xk4PY2FiuvPJKJk6cyBVXXEFUVMtIghEsCoRaAQVCIiIi0tJEPx5N1owsv7M9jjIHicsTKflFSXAGlZYGwJYnf0CvO3tRsqqEmGnuJXAL7nWtnVvkPyhbfkYel90a6fpMrO9ZI88yvJbkiy++4M033+SNN95gw4YNFBcXVxwzxjB8+HAmTpzIxIkTGTlyJO3bt2/G0TY9BUKtgAIhERERaWnCHg7Deb+T9u18/zF9svwkEY9EcOrBU00/IPdsEPn55P24mMgRkVX3ABUXw+DBkJ8PMTE+u9litriCqJWVgigvAVFLDIQq88wWeYKid999t8reosjISCZMmMCVV17JFVdcwbnnntuMo20aCoRaAQVCIiIi0tK0uBkh92wQixf7b1PLrJAn0cK3y+q8B0QtPRCq7quvvuKdd96pCIw++OCDKsf79evHFVdcwYQJExg/fjxnn312M400cBQItQIKhERERKSlaXF7hJKSYNu22tslJkJmps/D1TPO+QqIQi0Qqq6wsJA33niDt956i02bNvHFF19UHDPGMGzYMCZMmMCECRNISkqiU6dOzTjahlEg1AooEBIREZGWpiVmjQuE2lJvewKiS56M4782NDPPVVdeXk5eXh4bN25k48aNZGZmVllG16lTJ5KSkpgwYQLjxo1j2LBhIbG/SIFQK6BASERERFqiQNYkainqWox114mz+PmJlleMNRCOHz9OZmYmGzdu5K233mL37t1VjkdGRnLZZZcxfvx4xo8fz4UXXtgii7oqEGoFFAiJiIhISxWImkQtSa0zQu5MdCMWx1HmY0YolFJw18Xnn3/O22+/zebNm9m0aRMFBQVVjp999tmMHTuWcePGMX78eAYOHNgi6hcpEGoFFAiJiIiIBIfPPUKVU3HH+N8jVNf9Q/7ateRgqqioqCIo2rRpE0VFRVWOx8TEMHbsWMaMGcOYMWOaLTBSINQKKBASERGRtsBR5mDJ9iWs2VtpdmlwMqkjUoM2u1Qja1y1AMijqQOhQPQRDNZaDhw4UBEUbd68mU8//bRKmx49enDZZZdVBEaDBg0KylI6BUKtgAIhERERae08+41mDZtFytAU+nTtw8HDB8nYlcGyvGVB22+0xWyh+8968cmKEl4vj2HlN3F8Qc0lcH36QGF2MdxyC6xYUaU2UVsKhKqz1vL+++/zzjvvVDxKSqqmT+/WrRuXXnppRWA0ZMgQwsLCAj4WBUKtgAIhERERac1aUga6vKS8msVYfUlLg5UrYfr0KrWJ2nIgVJ21lv3791cJjD766KMqbSIjIxk9ejRJSUlceumlJCQkEBER0ehzKxBqBRQIiYiISGvW4moS1UVxMQwaBG+/DRMmQH4+eT/6hMiEyDqn1m4LgVB11lo+/PDDKoFRYbVNTh06dCAhIaEiMBo9ejTdunWr97kUCLUCCoRERESkNYt+PJqsGVl+Z3scZQ4SlydS8osSn22CKi3N9bx4setrY9iyeDK97uzFh38ood9t3xZf9aUtBkLefPTRR2RmZlY8/vWvf1E9jhg8eDBJSUkkJiYyevRo+vXrV2sCBgVCrYACIREREWnNwh4Ow3m/k/btfBfpPFl+kohHIjj14KkgjswHz2xQfj7ExrpeDx7MlrK/V020sLJSogUvAZECIe8OHz5MdnY27777LpmZmWzfvh2n01mlTXR0NKNHj654DBs2jE6dOlVpo0CoFVAgJCIiIq1ZyM0IVZ4NqvTelid/4D31to+ASIFQ3Xz99dfs3LmTd999l+zsbLKysigtLa3SpmPHjgwbNqxKcNSzZ08FQqFOgZCIiIi0ZiG1R6j6bFCl97f0/I//YqzVAiIFQg1jraWgoICsrKyKR35+fo3ldIACoVCnQEhERERas5aUNa5W3maD3KoXY63u6K6j7Bq3hz3Os7j96yF+i6G29qKsgXb48GH++c9/VswY5eTkcPTo0WYLhHwv8hQRERERcevfrT+rpqxi8trJzBw6k5nDZtK7S28OHTlEel466bvSWTVlVfMHQcXFrnTZ+fn1+ljl4qw9Z8Rwydw4fh7j/zN9+riCnNr06eP72MGDdQ+mQl3Xrl2ZOHEiEydOBKC8vJz27ZsvHFEgJCIiIiJ1MmnAJHJScliau5TE5YmUHi8lqnMUyRcmt4yZIICFC2HatKpL4vyoHADFTIshIT+h9tpEbqE+Q9PcmqJAa31oaVyAaGmciIiISP05yhws2b6ENXvXfBtYDU4mdURqwwKrpCTYts3n4S1srpo1blWlPUF1DIACqa3vM2rOrHHtmuOkIiIiIiLr969nZMZIIjpEkDUjC+f9TrJmZBHRIYKRGSNZv399/TvNzHRFDL4eQEFaAbmDc8FAQn4C8YviGxcEFRfDVVdBSQvIlid1pqVxIiIiIhJ0jjIHU1+eWiP5Qv9u/Xn08kf5n/P+p0mSL0QmRlYEQAGbAVq4ELZvdz0vauaMeVJnWhoXIFoaJyIiIlJ3IZWO2x9Pqu6334YJE1xJGmJqybJQiZbGaWmciIiIiLQha/auIWVoit82M4fNZM17a4I0ogbyJGcYOhSmTnW9DrK+fV2BUm2Pvn2DPrQWTUvjRERERCToSo+X0qern7zSQO8uvSk9XhqkETVA9VTdc+fC4MGu53rMCjVWW0rBHUiaERIRERGRoIvqHMXBw/4riR46coiozlFBGlHt8pLyKEgrwFnsdL1RPVV3bGyzzQpJ/SkQEhEREZGgSx6cTMauDL9t0vPSSb4wOUgjqt2X274EIHdQLgW37sH5x3Wu2Z/K5s51zRLVMYOcpyirv8fyM/J48OxKAZgEhAIhEREREQm61BGpLMtbRnZRttfj2UXZpO9KZ07CnDr36ShzkLYhjejHowl7OIzox6NJ25CGo8wRqGETvziehPwECA8ntzydgoVfVQ1Q6jkrVFjoP9u3tXDu8S+5+WZ3AJamgChQFAiJiIiISND179afVVNWMXntZOZtnIejzMHJ8pM4yhzM2ziPyWsns2rKqjqnzm6SmkQ+hMeGE/+7gSR8MBrwEqDUc1aoLioCMG/nkwZRICQiIiIizWLSgEnkpOTgLHeSuDyRiEciSFyeiLPcSU5KDpMGTKpTP5VrEj16+aP079af9u3aV9QkWnfDOqa+PDWgM0PgDoi8BSh0qzErVGN/UQDP1w0FRA2hOkIBojpCIiIiIs0jWDWJtpgtjLVjfR4/uusoe8bt4iznHoZ8fTskJkJmZsVne93Zi5KVJcRMiyFubhzhsXUr6OrrvM5iJ0ULi/jwDyX0u817n3lJeUQmRBI3N45OPcN9Zpfr29eVfa42ffq4lvMFiuoIiYiIiIg0UFPUJPK238gXZ7GTgrQC9kzYQ8yMngz88FbX5h53EOQR6OVtnhmikVlDKFlZwr5b9tVoUznBQ1pH3+fzpOCu7VGXYClUKBASERERkZAW6JpEvvYbVecJgHIH54KBhPwE4hfFEx7je6bH53K6BgREnvPnJO4hZnoMA1cM9NrOc76UFO0vqkyBkIiIiIiEtEDWJPK338jDWezkgzs/qHMA5G1vUmMCouoB2C/OTmDA4ng6xYbXSL1d+XyDnlHChcoUCImIiIhISAtkTaIl25cwa9gsRsWN8nq8IK2ArAuyyPooq04zQJ7ZJV88AdGQt30sbysurvjSWeyk4M795MZvhRPHK86/pyjc51I2X+dTwgUFQiIiIiIS4gJZk8jffqPIxEgwcE7WOdw78l6/ARBUnV3yxTO7tGeCj+Vt7sxzFTNA7QwJN75NfOcVtZ7fn+oB2PxONfcXBSLTXUumQEhEREREQlogaxL52280LHMY8Yvi6XdevzrtN/I3u+RZ3uZ3dqm4GFauJHJE56pL8P7fHY2uU1QlwcP0GB76uub+osqJFlpjQKRASERERERCXqBqEgVyv5G32aXq+3v8zi4tXAjTpjHsnyOqBkmxsTXqFNWVrwQPX+B9dqn6Mjp/medCjeoIBYjqCImIiIiEvkDWJAp7OAzn/U7at2v/bR2hVZXqCMWEc7L8JBGPRHDqwVNVP1xcDIMGQX6+K/CprrgYBg92HY+J8TkGTw0iT82h6uf3MKbmnqLq9YucxU4K/q+IL9Z6r4XUkFpEqiMkIiIiItICBHK/UeXZJc/+oupL4HzOLrlng7wGQVCvWaH6pvj2pbbMc6FWi0iBkIiIiIiIWyD3G1XOZufZX1Q9APGZzS43F558khr5sI3B0c2QNjmc6LP+QFiXJ4l+PJq0DWle03T7CsCq69PtS5+pt6urNdNdiFAgJCIiIiJSSaD2GzVqdikz0+t0yvoPXmfkvCgi7ribrDv34nzgG7JmZBHRIYKRGSNZv399lW58BWBVFBdTaPti83Zhu52NLS7xmnrbo3qiBV+FXFs67REKEO0REhEREZHq1u9fz9SXpzJz6ExmDptJ7y69OXTkEOl56aTvSmfVlFV1DqwcZQ5GZoxk3Q3rvGaiyy7KZvLayeSk5NRpxqpCWprrefFi19fGwKJFXvcI1XefkTeV22mPkIiIiIhIKxSo2SWovdjrqLhRzBw6k6W5S+s+QHeKbubOdb2eO7dGam5fmeb8zTKFQg0izQgFiGaERERERKQpRT8eTdaMLL+zPY4yB4nLEyn5RR1rDFWeDar8njFsWTzZa6Y7XyrP9FRkyVtZM8NcS5kRat8cJxURERERkfrxV+zVo3eX3nUq9gp8OxuUn1/1/blzYfBgIkfcUDED1JAsc/GL44mbG0fRwiJyB+VWBET4qFkUbFoaJyIiIiISAgJZ7BXwnaLbnZp7WOLaBqfa9vBkmGuJRVkVCImIiIiIhIDK6bh98ZmOu7rqe4Oq87JXqDEqB0QpKd/WIGpP+w4BOUEDKBASEREREQkBgSz2GsiCrR59+tStBtGgZ76tQXSOOefcOp8gwLRHSEREREQkBFQu9uovHXedUmfn5sK2bThWPsmSpI6s+V47Sts5iTodTvLu06RmfkP/L4DExDqPr7Dw26+3+AiGqqTgnh7Dx4s/rlkFNkg0IyQiIiIiEiIClo47M7NmcdYHvyHrzr1E3HE3I+dFsf6D112FXQPAWeyk4M795J6XCSeOV6TgPsWpUwE5QQMofXaAKH22iIiIiISKJivO6uYpxlplBqh/AXEfPEz4jCmwaBGggqoiIiIiIhJETVKctZoqRVg39SG+4C7CN/89oEkYGkOBkIiIiIhIG7Nm7xpShqb4bTNz2EzWvLemQf1HJkZW1CCKXxRP+IpFruQMQ4fWOwlDU1GyBBERERGRNibgxVmrGZY57NsX1Qu3ugu2+kzdHSQKhERERERE2hhPcVZ/+3/qVZwV176jJduXsGbvGkqPlxLVOYrkwcmkvnWY/pVTdTcgNXdT0NI4EREREZE2JqDFWYH1+9czMmMkER0iyJqRhfN+J1kzsoho34mRkX9l/Q3V8iG4C7Z2aMaJGWWNCxBljRMRERGRUBHIrHEN7istjX5PPfX5h6dP92j0BTWAZoRERERERNqYysVZ522ch6PMwcnykzjKHMzbOI/JayfXuThrgzPQzZ1LNzg7ENfTEAqERERERETaoEAVZ21wBrrYWIiKMg0df2MpWYKIiIiISBvVv1t/Fk1cxKKJixrcR50z0B37DEzVuMdAswVCmhESEREREZEG82Sg8+fQkUNEndkDrK3y2Ak7gzTMGhQIiYiIiIhIgwU6A12wKBASEREREZEGSx2RyrK8ZWQXZXs9nl2UTfqudOYkzAnyyPxTICQiIiIiIg0WyAx0waRASEREREREGiVQGeiCSQVVA0QFVUVERERE6scYs9NaO7w5zq0ZIRERERERaXMUCImIiIiISJujQEhERERERNocBUIiIiIiItLmKBASEREREZE2J+QCIWNMsjHmXWPMEWPMMWPMDmPMHGNMg67FGHOVMeZNY0yZMea4MWavMeZXxpjwQI9dRERERERahpAKhIwxS4HVwHDgXeAt4DxgCfCCMSasnv3NBdYD44E84DWgB/BrYIsxpnPgRi8iIiIiIi1FyARCxpjrgNlACXCRtfYaa+21wADgfeBaILUe/Q0HfgMcBxKttROstT8GzgW2AiOBRwJ7FSIiIiIi0hKETCAEzHM/32Ot3e9501r7KfAz98t767FE7l7AAAustf+s1N8x4BbgNDDbGNO10SMXEREREZEWJSQCIWNML+Bi4Bvgb9WPW2vfAT4GYnDN5NTWX0dgkvvlai/9HQCygY7A1Q0euIiIiIiItEghEQgBQ93P+dbaEz7a5FZr68/5QGegzFrrCEB/IiIiIiISQkIlEOrnfj7op82ham3r0t8hP23q05+IiIiIiISQUAmEznQ/f+WnzTH381nN0J+IiIiIiISQUAmEjPvZtqT+jDG3uusY7fj8888DMCwREREREQmGUAmEjrqfz/TTxnPsqJ82Ae3PWvuctXa4tXZ49+7d63BaERERERFpCUIlECp0P/fx0yauWtu69Nc7QP2JiIiIiEgICZVAaJf7eZAxJsJHm4Rqbf3ZB5wAuhlj+vtoM6Ie/YmIiIiISAgJiUDIWlsE5OGq6/Pj6seNMWOAXkAJrvo/tfX3DbDe/fJGL/2dC4zCVbfotQYPXEREREREWqSQCITcHnM/LzDGxHveNMb0AJ5xv/yNtfZ0pWOpxph9xphVXvr7Da5kCfcYY0ZU+syZwHJc9+YZa+3hAF+HiIiIiIg0s5AJhKy1LwC/B2KA94wxrxhjXgT2AxcALwNLqn0sClfx1Bp7gay1ucC9uAqrZhlj3jTG/BVwAGOAfwK/aqLLERERERGRZtS+uQdQH9ba2caYTGAOrmAlDNd+n+XA7yvPBtWxv4XGmH8Bd+PaY9QJOAA8DTxurXUGcvwiIiIiItIyGGsDVZqnbRs+fLjdsWNHcw9DRERERCRkGGN2WmuHN8e5Q2ZpnIiIiIiISKAoEBIRERERkTZHgZCIiIiIiLQ5CoRERERERKTNUSAkIiIiIiJtjgIhERERERFpcxQIiYiIiIhIm6NASERERERE2hwFQiIiIiIi0uYoEBIRERERkTZHgZCIiIiIiLQ5CoRERERERKTNUSAkIiIiIiJtjgIhERERERFpcxQIiYiIiIhIm6NASERERERE2hwFQiIiIiIi0uYoEBIRERERkTZHgZCIiIiIiLQ5CoRERERERKTNUSAkIiIiIiJtjgIhERERERFpcxQIiYiIiIhIm6NASERERERE2hwFQiIiIiIi0uYoEBIRERERkTZHgZCIiIiIiLQ5xlrb3GNoFYwxR4H/NPc42oAooLS5B9EG6D4Hh+5zcOg+B4fuc3DoPgeP7nVwnG+tPas5Tty+OU7aSv3HWju8uQfR2hljdug+Nz3d5+DQfQ4O3efg0H0ODt3n4NG9Dg5jzI7mOreWxomIiIiISJujQEhERERERNocBUKB81xzD6CN0H0ODt3n4NB9Dg7d5+DQfQ4O3efg0b0Ojma7z0qWICIiIiIibY5mhEREREREpM1pk4GQMSbZGPOuMeaIMeaYMWaHMWaOMaZB98MYc5Ux5k1jTJkx5rgxZq8x5lfGmPBaPneJMeYlY8xnxpivjTH7jTELjTFdGnZlLU8g7rUxpp0xZrQx5tfuvj4yxnxjjPnUGPO6MWaKn8/ON8ZYP4+vA3OlzStQP9ONvV+B/rfV0gTo57lvLfe48uOyap9t1T/PxpjzjTF3GGOeN8bsM8acdl/XjxrZb4O+bw393d7SBfI+G2M6GGMuN8Y8YYzJMcYUu38/f2yMecEYM9bPZ1fU8vO8r1EX2swC/fPcmPtlXP8dneP+2T/m/rfwrjHmpw2/wpYjwD/TY+vxO7p3tc+22p/pxvxbr0PfzfY7us2lzzbGLAVmA18DbwMngcuBJcDlxpgfW2vL69HfXGABUA5sAb4AxgC///SISQAAD1xJREFUBq4xxlxurT3u5XM/Bf4EhAHbgI+BkcAvgWuNMYnW2s8aep0tQQDv9bm47hFAGbADyHS/PwmYZIxZAcywvtd67gF2e3n/ZN2upuUK9M+0W73vVxONo8UI4PUdA1b6OX4BkAAcBXb6aNNaf55/BtwRyA4b+n1r6O/2EBHI+zwGeMv9dQmun9mvcP0cXwdcZ4z5P2vtg3762AYUeHm/OEBjbC4B/3l2q9f9MsaEAS8Ck4EvgTeBcFz/DtYYY0ZZa29vgnEGUyDvdQn+f0ePAL4LOIAiH21a4890IP6t19Dsv6OttW3m4f5GWVw/iAMqvR8N/Nt97I569DccOO3+Qbik0vtnAu+4+1vs5XO9gOPub94PKr3fHljr/txLzX2/Wsq9Bvq7/3FcBYRVOzYG1x+WFrjFy2fnu4/Nb+570tLvc2PuV6DH0dIewbw+4HV3f88F6vsTKg9gJrAQuN79736L+3p/FMzvW0N/t4fKI5D3GRgPvABc6uXYT4BT7r7HeTm+wn1senPfk5Z+nxtzv4C73Z/LB6IrvT8A1x+0lkp/i4TiI9D3upZz5bv7vi9Q36NQeDTm37qfPpv9d3Sz39ggfxN3uG/OVC/HxlT6ZrSrY38vuD/zoJdj5+IKdJxA12rHHnd/brmXz0UCR9zHL2jue9ZS7nUt57rf3d/bXo7Np3X/4Rjon+kG3a9gfr9bw332c55zKv3H5BIvx1v1z7OX691C4/5wbND3raG/20P10dj7XEvf6e6+M7wcW0Er/aOxKe5zQ+4XrlUnn7o/d5mX49Pcx7Y39/1pSffaT7+j3P2eAs4JxPeotTz8/Vv385lm/x3dKtbt14UxphdwMfAN8Lfqx6217+BanhaDa4labf11xLUsC2C1l/4OANlAR+Dqaoc9e1q8fe5L4JVq7UJKoO91HexyP/cKQF8hoxnuc4seR1MJ8vVNx/WHS761/7+9O4+do6zjOP7+0hahaTkKNoajHJag5RQtZwKiIaVQKphAsKAxEKOREgMRhBgJh4YjXIISYzwaxAMBOUpLBUxLhSKpB4KlYAF/hQoGRCi0lBLo1z+eZ+h2O3vNzu7M7nxeyWT6233m2We/+8zT/e7MPOOPdVlXpWX93Loc22VzlRyfS+QwYCKwyt0Xpzx/G+FUpKlmtnNfWzaYzojrBe7+70JbUj4d7etlGaMrkwgBn4jrZe6+rkGZpXVlm9kbGAv8z92fa7c+M9uGcNi29vlu2lFGece6lb3iutm5tweZ2ZVm9mMzu8LMToo70yDrZZw7iVe/P+9+6+f7+3Jc/7RFuWHsz3nL+rllGtuloXbG56PN7NrYny8zs2mtLpKuuE7ilfTR1O8bHq6hWBb/PDDvhg4TMxtLOAUMWo/RVezT7ezrtUoxRldpsoQ94nplkzIv1JVtp74XmpRJq2/3uH4jHv3pth1llHesG4oDU3KR5x1Nip4Ql1qrzOz0+KvDIOplnDuJV98+74L05f2Z2VHAZMKvY7e0KD6M/TlvWT+3rGO71DGzj7AxuW82Pn8p5bGnzOxUd38y94YNvk7i1e5+cCDqz62cDIwHXgHubVG2Un26g329VinG6GHPTmuNi+u1TcqsievxPawv73aUUT/f402Ejv4U6Xcmfg64kDDIbwt8mHDB30OEw7fzzeyALttQlF7EOUu8hr1P9+v9Jadc3OPurzYoM8z9OW8aowtkZqMJCf22hOs356YUe5zwQ9Y+hLjvBMwgzIo4BXhQp2ttIku81J/zk4zRN7t7oxk6K9en29zX05RijK7SESGLay+4vrzbUUZ9eY9m9h3ChZ6rgVPcfX19GXf/RcqmC4GFZnY7YcaS7xEGqkGTe5wzxmvY+3TP3188ZTa538XPGpUb8v6cN43RxfoRYQrcF4HT0wq4+/V1D60F5pnZA4Tk/lBC4j+7h+0cGBnjpf6cAzObDCT3dWs2RlexT7fc1xsoxRhdpSNCb8X1uCZlkufealKm2/rybkcZ9fw9mtm5wKWErH+6uy9rsUmaS+P6GDMbk6UdBet3X2oUr2Hv0/14f6cSznleBfw+Yx2D3p/zpjG6IGb2feBMwtTMn3X3/3Syvbu/C1we/9SEFC20iJf6cz6So0GPuvvyTjce1j7d5b5eijG6SonQSFzv1qTMrnVl26lvUpMyafUl/94u/grcbTvKaCSu84r1JszsbOAaYB0ww90f7bSOKLnD85bAjhnrKNJIXPckzikaxavf7ei3kbju5ftL/pOd4+4bMtYx6P05byNx3ennlvy707FdADO7hnBq0KuEL0YrMlaV9OehOo2ohxrFaySuh3V87rl4Q9rkmp9WkyQ0M1R9Ood9fSSuCx2jq5QIJdP67WNmWzcoM7WubDNPE76ITzCzjzYoc3B9fXGChGSWi6mbbdFguwGTd6w/YGZnATcQ7kA8s8sLw3eo+feahqXKq2dxbqBRvPrdjn7r6fszsynAIYTD/D/vvHkfGPT+nLesn1umsV3AzK4CzgVeA45x96e6qC7pz+rL7WkUr7/Gder3jTjh0L7xT/XndNMIycta4NYu6hmaPp3Tvl6KMboyiZC7v0gYELYkzPyxiThj0y6Ew3stjzDEw5z3xT9PS6lvT8L8/e8C8+qevrvJdtuwcTaoO1u1o4zyjnXNdl8DfkC4SdaJ7v5gl009Ja6fcfeBOyWgV3FuIjVeBbSjr/rw/s6M64Xx/gdZDXR/zlvWz63Lsb2yzOwK4DzgdcIXo793WWXSnxvdZkI21ShejxJmOdvFzI5kcycDY4Clui9OQ8kYfau7d5PEDEWfzmtfL80Y3Yu7y5Z1IVyMnNyldnLN4xMJ8+g78I26bWYTss+bU+qbCmwg/EpwcM3j49h4V+PrUrbbFXibcOfbmTWPjwZ+Hbe7s+h4lSzWX4mxfgc4rs02TAJmAR+qe9yAL8bPwIGvFh2vMsS5m3hlaccgLXn355oyY9h41/dZLdow9P055T0n42jDu8MTzrt/Grg8j88tPp9pbB/UJYc4Xxa3fx34ZJuveSBhUo9RdY+PJvzS/H6sc1rR8SlDnLuJF/DN+NwyYGLN43vFfcOBzxUdn7LEuq7MjoQfXx04vMVrDn2fzrivl3qMLjyoBXyIN8UArQPmAr8jzDrmhCMw9R344vjcogb1nR+ffw+4H/gtG7/Y/AkY22C7L8RtNgCLgd8QzmV0YEXtYDWoS16xjoPLhvjccmBOg+XqlO0ceJPwC8wdsR3Px8cduLHoOJUszpnj1Wk7Bm3Je+yIZU5i438qW7V4/aHvz8BBcdxMljfj+/pn7eN128yJZebk2S/JOLYPwpJnnIGZNf1vKY3H5wvqtjsxbvMa4dfe24AFhDvJO+FL4/lFx6pEcc4cL2AUcE8stzruA3PjPuHADUXHqkyxritzTiyzvI02DHWf7mJfbxpnCh6jCw9sQR/mLOCRuKOsBf4CnAVskVL2Ylp/mTkWeIDwZWYdIYv9NnW/3KZsdwhwF+FCs/XAs8BVwLZFx6hMsQY+XbPzNVtG6rbbIcZzIWFax7cJR5RGCInnZ4qOT8ni3HW8OmnHIC49GDvmxjI/bOO1h74/t7uv120zh9ZfZjL1SzKO7WVf8owz4SaK7YzPi+q22wO4HlhC+KL4TozxCsL0xG392lzmJec4dxUvwqUQs2PfXxv3hYdpcSR6UJYejh1PxDLntdGGoe7TXezr7cS5sDHaYkUiIiIiIiKVUZnJEkRERERERBJKhEREREREpHKUCImIiIiISOUoERIRERERkcpRIiQiIiIiIpWjREhERERERCpHiZCIiIiIiFSOEiEREREREakcJUIiIjJQzGyCmb1nZq+Z2aii2yMiIoNJiZCIiAya6cAoYIG7v190Y0REZDApERIRkUEzI67vLbQVIiIy0Mzdi26DiIhIW8xsNPAKMB6Y6O6vF9wkEREZUDoiJCIihTOzu8zMzexCMxtnZheZ2TIzWxevB9oqFj0C2B5YUp8EdVCHiIgIo4tugIiICLB/XK8HngR2B9YBG4AV7v5OfL7ZaXHt1iEiIqJT40REpFhmtg3wBmDAWmAEOBtY5O5uZru5+8pYdjnwMWCKuy/PUoeIiAjoiJCIiBRvf0ICA/AycIS7r06erEmC9iQkQc/XJkGd1CEiIpLQNUIiIlK0A+LagTNqE5g6J8R12mlx7dYhIiICKBESEZHiJUnMY+7+xyblml0f1LKOOIHCJWY238xejRMrXNCqcWa20swuif+eamY3mNmTZrbGzF4ys3vN7FOt6hERkXJRIiQiIkVLkpi7GxUws/HAkcBbwENZ6gB2BC4C9gP+1k7DzGw/YBIwLz70LeAUYBFwDnAdsDfwmJkd106dIiJSDrpGSERECmNmWwD7xj8XNyk6DdgSmOvu72as42VgZ3d/ycx2B/7VRhOPJ9y3aGn8+1pgVm0bzOwnwDLgu8D8NuoUEZES0BEhEREp0mRgLGGK6yealGt2Wlxbdbj7end/qcP2zQDu8zjFqrsvqU/E4v2MFgJTOqxbREQKpERIRESKlJzS9qy7r0krEI/4TCckOmlHXFrWkYWZTQAOJT35qrcT8N+8XltERHpPiZCIiBQpSWIeb1LmYGAisNTdX8lYRxbHEpKv+5sVMrMjgKOAW3N+fRER6SElQiIiUqQkiWk2eUGz0+LarSOLGcDD7v5mowJmNhH4FbASuCTn1xcRkR5SIiQiIkVq52hOu4lQbkeEzGwUYYKGhqfFxZns5gPjgROaJUwiIlI+mjVOREQKYWbbA7vGP1OTGDPbhZDorHL3zcq0U0dGhwET2Dhtdv3rbg3MBT4OHOPu/8jxtUVEpA+UCImISCHibGvWolhyNCg1IWmzjixmAM+5+zP1T5jZGOB24HBgprsv6cHri4hIjykREhGRMmt1WlyvHJ/2mnEGu18SJlI4zd0X9LldIiKSEyVCIiJSZouBPwN/yKMyM5sNbBcXgKPNLPm/8EZ3X21mkwg3aD03pYqrgZOBB4DRZnZ67ZPufkse7RQRkd6zeI84ERGRoWdmI8BuDZ7ew91HzOzrwJXADvU3TzWzRYSpslO5ey9O0xMRkR5QIiQiIlLDzOYB693980W3RUREekenxomIiGzqIeCRohshIiK9pSNCIiIiIiJSObqhqoiIiIiIVI4SIRERERERqRwlQiIiIiIiUjlKhEREREREpHKUCImIiIiISOUoERIRERERkcpRIiQiIiIiIpWjREhERERERCrn/xKAQ6BHZS5jAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "alpha = np.sqrt(41.4)\n",
    "eta = np.linspace(0,0.3,100)\n",
    "y = 1/(1+(alpha*(eta))**2)**(2)\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "#plt.plot(r/rh[290],w[:,290]/w[0,290],'o',ms=5,mec='g',mfc='g',label='$z/D_{sim}$ = %.0f' %(zd[290]))\n",
    "plt.plot(r[0:-1:3]/rh[270],w[0:-1:3,270]/w[0,270],'^',ms=10,mec='r',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[270]))\n",
    "plt.plot(r[0:-1:3]/rh[255],w[0:-1:3,255]/w[0,255],'o',ms=10,mec='g',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[255]))\n",
    "plt.plot(r[0:-1:3]/rh[235],w[0:-1:3,235]/w[0,235],'s',ms=10,mec='b',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[235]))\n",
    "plt.plot(r[0:-1:3]/rh[220],w[0:-1:3,220]/w[0,220],'>',ms=10,mec='m',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[220]))\n",
    "\n",
    "plt.plot(eta/0.1,y,'k-',label = r'$f(r/r_{1/2})$')\n",
    "plt.xlabel(r'$r/r_{1/2}$',fontdict=font)\n",
    "plt.ylabel('$\\overline{w}(r)/\\overline{w}_0(z)$',fontdict=font)\n",
    "plt.legend(frameon=False)\n",
    "plt.xlim([0, 2])\n",
    "ax.tick_params(axis='y',labelsize=22)\n",
    "ax.tick_params(axis='x',labelsize=22)\n",
    "plt.tight_layout()\n",
    "plt.savefig('ss_w_vel_ppt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Pr = 0.7\n",
    "y2 = 1/(1+(alpha*(eta))**2)**(2*Pr)\n",
    "y3 = 1/(1+(alpha*(eta))**2)**(2*0.8)\n",
    "fig,ax = plt.subplots()\n",
    "\n",
    "#plt.plot(r/rh[290],C[:,290]/C[0,290],'o',ms=5,mec='g',mfc='g',label='$z/D_{sim}$ = %.0f' %(zd[290]))\n",
    "plt.plot(r[0:-1:3]/rh[270],C[0:-1:3,270]/C[0,270],'^',ms=10,mec='r',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[270]))\n",
    "plt.plot(r[0:-1:3]/rh[255],C[:-1:3,255]/C[0,255],'o',ms=10,mec='g',mfc='w',label='$z/D_{sim} = %.0f$' %(zd[255]))\n",
    "plt.plot(r[0:-1:3]/rh[235],C[:-1:3,235]/C[0,235],'s',ms=10,mec='b',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[235]))\n",
    "plt.plot(r[0:-1:3]/rh[220],C[:-1:3,220]/C[0,220],'>',ms=10,mec='m',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[220]))\n",
    "plt.xlabel(r'$r/r_{1/2}$',fontdict=font)\n",
    "plt.ylabel('$\\overline{c}(r)/\\overline{c}_0(z)$',fontdict=font)\n",
    "plt.plot(eta/(0.1/Pr**0.5),y2,'k',label = r'$\\phi(r/r_{1/2}), Pr = 0.7$')\n",
    "plt.legend(frameon=False)\n",
    "plt.xlim([0, 2])\n",
    "ax.tick_params(axis='y',labelsize=22)\n",
    "ax.tick_params(axis='x',labelsize=22)\n",
    "plt.tight_layout()\n",
    "plt.savefig('ss_c_ppt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(r[0:-1:3]/rh[235],C1[0:-1:3,235]/C1[0,235],'^',ms=10,mec='r',mfc='w',label=r'd=%.0f $\\mu m$' %(d[0]))\n",
    "plt.plot(r[0:-1:3]/rh[235],C14[:-1:3,235]/C14[0,235],'s',ms=10,mec='b',mfc='w',label=r'd=%.0f $\\mu m$' %(d[13]))\n",
    "plt.plot(r[0:-1:3]/rh[235],C16[:-1:3,235]/C16[0,235],'o',ms=10,mec='g',mfc='w',label=r'd=%.0f $\\mu m$' %(d[15]))\n",
    "plt.plot(r[0:-1:3]/rh[235],C20[:-1:3,235]/C20[0,235],'>',ms=10,mec='m',mfc='w',label=r'd=%.0f $\\mu m$' %(d[19]))\n",
    "plt.legend(frameon=False)\n",
    "plt.xlabel(r'$r/r_{1/2}$',fontdict=font)\n",
    "plt.ylabel('$\\overline{c_i}(r)/\\overline{c}_{0,i}(z)$',fontdict=font)\n",
    "plt.xlim([0, 2])\n",
    "plt.tight_layout()\n",
    "#plt.savefig('conc_diff_size_radial_zd235.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0664733139980669"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_z_ode = sio.loadmat('cent_conc_3_5.mat')\n",
    "z_ode = sio.loadmat('z.mat')\n",
    "z_o = z_ode['x']\n",
    "z_o = (z_o-z_o[0,122])/dj\n",
    "C_ode = C_z_ode['output']\n",
    "\n",
    "d32_we = sio.loadmat('d32_3_5_we_2we.mat')\n",
    "d32_we_2we = d32_we['d32_out']\n",
    "C_we = sio.loadmat('cent_conc_3_5_we.mat')\n",
    "C_z_we = C_we['output_we']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots()\n",
    "ax.plot((C_z_we[:,0]-C_z_we[0,0])/dj,d32_we_2we[:,0])\n",
    "ax.plot(z_o[0,123:],d32_we_2we[123:,1])\n",
    "fig.tight_layout()\n",
    "\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "ax.plot(z_o[0,123:],C_ode[123:,0]/(C_ode[123,0]),'r--')\n",
    "ax.plot(z_o[0,123:],C_ode[123:,3]/(C_ode[123,3]),'m--')\n",
    "ax.plot(z_o[0,123:],C_ode[123:,1]/(C_ode[123,1]),'g--')\n",
    "ax.plot(z_o[0,123:],C_ode[123:,2]/(C_ode[123,2]),'b--')\n",
    "\n",
    "ax.plot((C_z_we[1:-1:100,0]-C_z_we[0,0])/dj,C_z_we[1:-1:100,1]/(C_z_we[0,1]),'r-',ms=10,mfc='w')\n",
    "ax.plot((C_z_we[1:-1:100,0]-C_z_we[0,0])/dj,C_z_we[1:-1:100,2]/(C_z_we[0,2]),'g-',ms=10,mfc='w')\n",
    "ax.plot((C_z_we[1:-1:100,0]-C_z_we[0,0])/dj,C_z_we[1:-1:100,3]/(C_z_we[0,3]),'b-',ms=10,mfc='w')\n",
    "ax.plot((C_z_we[1:-1:100,0]-C_z_we[0,0])/dj,C_z_we[1:-1:100,4]/(C_z_we[0,4]),'m-',ms=10,mfc='w')\n",
    "\n",
    "ax.set_xlabel('$z/D_{sim}$')\n",
    "ax.set_ylabel('$\\overline{c}_{0,i}(z)/\\overline{c}_{0,i}(0)$')\n",
    "fig.tight_layout()\n",
    "fig.savefig(\"C_diff_size_with_ode_we.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.figure()\n",
    "# plt.plot(z[220:zps]/dj,C1[0,zps+1]/C1[0,220:zps],'rs',linewidth = 2)\n",
    "# plt.plot(z[220:zps]/dj,C8[0,zps+1]/C8[0,220:zps],'k<',linewidth = 2)\n",
    "# plt.plot(z[220:zps]/dj,C14[0,zps+1]/C14[0,220:zps],'b--',linewidth = 2)\n",
    "# #plt.plot(z[220:zps-1]/dj,C20[0,zps+1]/C20[0,220:zps-1],'ko',linewidth = 2)\n",
    "\n",
    "# plt.xlabel('$z/D_{sim}$')\n",
    "# plt.ylabel('$c_0/c_0(z)$')\n",
    "#plt.savefig(\"C_inv.pdf\")\n",
    "\n",
    "\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "\n",
    "\n",
    "plt.plot(z[zps-20:zps+1:2]/dj,C1[0,zps-20:zps+1:2]/C1[0,zps],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "plt.plot(z[220:zps-20:4]/dj, C1[0,220:zps-20:4]/C1[0,zps],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "\n",
    "plt.plot(z[zps-20:zps+1:2]/dj,C8[0,zps-20:zps+1:2]/C8[0,zps],'o',ms=10,mec='g',mfc='w',linewidth = 2)\n",
    "plt.plot(z[220:zps-20:4]/dj,C8[0,220:zps-20:4]/C8[0,zps],'o',ms=10,mec='g',mfc='w',linewidth = 2)\n",
    "\n",
    "\n",
    "plt.plot(z[zps-10:zps+1]/dj,C14[0,zps-10:zps+1]/C14[0,zps],'s',ms=10,mec='b',mfc='w',linewidth = 2)\n",
    "plt.plot(z[220:zps-10:4]/dj,C14[0,220:zps-10:4]/C14[0,zps],'s',ms=10,mec='b',mfc='w',linewidth = 2)\n",
    "\n",
    "plt.plot(z[zps-10:zps+1]/dj,C20[0,zps-10:zps+1]/C20[0,zps],'>',ms=10,mec='m',mfc='w',linewidth = 2)\n",
    "plt.plot(z[220:zps-10:4]/dj,C20[0,220:zps-10:4]/C20[0,zps],'>',ms=10,mec='m',mfc='w',linewidth = 2)\n",
    "\n",
    "plt.plot(z[220:zps+1]/dj,C[0,220:zps+1]/C[0,zps],'k--',linewidth = 2)\n",
    "plt.plot(z_o[0,123:],C_ode[123:,0]/(C_ode[123,0]),'r--')\n",
    "plt.plot(z_o[0,123:],C_ode[123:,3]/(C_ode[123,3]),'m--')\n",
    "plt.plot(z_o[0,123:],C_ode[123:,1]/(C_ode[123,1]),'g--')\n",
    "plt.plot(z_o[0,123:],C_ode[123:,2]/(C_ode[123,2]),'b--')\n",
    "\n",
    "plt.xlabel('$z/D_{sim}$')\n",
    "plt.ylabel('$\\overline{c}_{0,i}(z)/\\overline{c}_{0,i}(0)$')\n",
    "plt.xlim([-1,120])\n",
    "# axins = inset_axes(ax, width=3, height=3)\n",
    "# axins.tick_params(left=True, right=False, labelleft=True, labelright=False)\n",
    "\n",
    "left, bottom, width, height = [0.5, 0.5, 0.3, 0.3]\n",
    "ax2 = fig.add_axes([left, bottom, width, height])\n",
    "ax2.set_xlim([0,100])\n",
    "ax2.set_xlabel('$z/D_{sim}$',fontsize=18)\n",
    "ax2.set_ylabel('$\\overline{c}_{0,i}/\\overline{c}_{0,i}(z)$',fontsize=18)\n",
    "ax2.plot(z[220:zps:5]/dj,C1[0,zps]/C1[0,220:zps:5],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "ax2.plot(z[220:zps:5]/dj,C8[0,zps]/C8[0,220:zps:5],'o',ms=10,mec='g',mfc='w',linewidth = 2)\n",
    "ax2.plot(z[220:zps:5]/dj,C14[0,zps]/C14[0,220:zps:5],'s',ms=10,mec='b',mfc='w',linewidth = 2)\n",
    "ax2.plot(z[220:zps:5]/dj,C20[0,zps]/C20[0,220:zps:5],'>',ms=10,mec='m',mfc='w',linewidth = 2)\n",
    "ax2.plot(z[220:zps:5]/dj,C[0,zps]/C[0,220:zps:5],'k--',linewidth = 2)\n",
    "ax2.tick_params(axis='y',labelsize=18)\n",
    "ax2.tick_params(axis='x',labelsize=18)\n",
    "plt.savefig(\"C_diff_size_with_ode.pdf\")\n",
    "\n",
    "\n",
    "fig,ax = plt.subplots()\n",
    "plt.plot(r[0:-1:3]/rh[270],np.sqrt(C2[:-1:3,270]/C1[0,270]**2),'^',ms=10,mec='r',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[270]))\n",
    "plt.plot(r[0:-1:3]/rh[255],np.sqrt(C2[:-1:3,255]/C1[0,255]**2),'o',ms=10,mec='g',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[255]))\n",
    "plt.plot(r[0:-1:3]/rh[235],np.sqrt(C2[:-1:3,235]/C1[0,235]**2),'s',ms=10,mec='b',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[235]))\n",
    "plt.plot(r[0:-1:3]/rh[220],np.sqrt(C2[:-1:3,220]/C1[0,220]**2),'>',ms=10,mec='m',mfc='w',label='$z/D_{sim}$ = %.0f' %(zd[220]))\n",
    "plt.ylabel('$(\\overline{c\\'^2})^{1/2}(r)/\\overline{c}_0(z)$',fontdict=font)\n",
    "ax.set_xlabel(r'$r/r_{1/2}$')\n",
    "ax.tick_params(axis='y',labelsize=24)\n",
    "ax.tick_params(axis='x',labelsize=24)\n",
    "#plt.legend(frameon=False)\n",
    "ax.set_xlim([0,3])\n",
    "fig.tight_layout()\n",
    "plt.savefig(\"C2_rms1.pdf\")\n",
    "# fig,ax = plt.subplots()\n",
    "# sample = [0,2,8,12,16,19]\n",
    "# for ip in sample:#range(npcon):\n",
    "#     c = np.load('C_'+str(ip+1)+'av.npy')\n",
    "#     c2 = np.load('c2_rz_'+str(ip)+'.npy')\n",
    "#     plt.plot(z[160:zps-20]/dj,np.sqrt(c2[0,160:zps-20]/c[0,zps]**2),linewidth = 2,label='P_'+str(ip+1))\n",
    "# plt.ylabel('$(\\overline{c\\'^2})^{1/2}(r)/ \\overline{c}_0(z)$',fontdict=font)\n",
    "# ax.set_xlabel(r'$z/D_{sim}$')\n",
    "# plt.legend(frameon=False,ncol=2)\n",
    "# plt.savefig('c2_rmsz.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from cycler import cycler\n",
    "plt.rc('axes', prop_cycle=(cycler('color', ['r', 'g', 'b', 'm']) +\n",
    "                           cycler('linestyle', ['-', '--', ':', '-.'])))\n",
    "\n",
    "s = np.random.randint(0,20,5)\n",
    "sample = [0,7,13,19]\n",
    "#sample.append(s)\n",
    "r_2 = np.load(\"r_2.npy\")\n",
    "r_400 = np.load(\"r_400.npy\")\n",
    "r_200 = np.load(\"r_200.npy\")\n",
    "\n",
    "\n",
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "jz = 235\n",
    "for ip in sample:\n",
    "    file_sig = 'sigmats_rz_2'+str(ip)+ '.npy'\n",
    "    file_mu = 'muts_rz_2'+str(ip)+'.npy'\n",
    "    mu_ts1 = np.load(file_mu)\n",
    "    sigma_ts1 = np.load(file_sig)\n",
    "    ax1.plot(r_2/rh[jz],(mu_ts1[:,jz])/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax2.plot(r_2/rh[jz],np.sqrt(sigma_ts1[:,jz]/159)/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax1.set_xlabel('$r/r_{1/2}$')\n",
    "    ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax1.set_ylabel('$<\\\\tilde{t}>/<\\\\tilde{t}_0>$')\n",
    "    ax2.set_ylabel('$\\sigma_{\\\\tilde{t}}/<\\\\tilde{t}_0>$')\n",
    "    ax2.set_xlim([0,2])\n",
    "    ax1.set_xlim([0,2])\n",
    "    ax2.set_ylim([-1,7.5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from cycler import cycler\n",
    "plt.rc('axes', prop_cycle=(cycler('color', ['r', 'g', 'b', 'm','k']) +\n",
    "                           cycler('linestyle', ['-', '--', ':', '-.', (0,(5,10))])))\n",
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig1,ax = plt.subplots()\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "sample = [0,7,13,18,19]\n",
    "jz = 300\n",
    "for ip in sample:\n",
    "    file_sig = 'sigmats_rz_200_'+str(ip)+ '.npy'\n",
    "    file_mu = 'muts_rz_200_'+str(ip)+'.npy'\n",
    "    mu_ts1 = np.load(file_mu)\n",
    "    sigma_ts1 = np.load(file_sig)\n",
    "    ax1.plot(r_200/rh[jz],(mu_ts1[:,jz])/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax2.plot(r_200[:-1:1]/rh[jz],np.sqrt(sigma_ts1[:-1:1,jz]/158)/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax.plot(zd[175:zps+1],mu_ts1[0,175:zps+1])\n",
    "\n",
    "\n",
    "ax1.set_xlabel(r'$r/r_{1/2}$')\n",
    "ax1.set_ylabel('$\\overline{\\\\tilde{f}_i}(r)/\\overline{\\\\tilde{f}_i}(0)$')\n",
    "ax1.set_xlim([0,2])\n",
    "#ax1.set_ylim([-1.1,1.1])\n",
    "ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "ax2.set_ylabel('$\\sigma_{\\\\tilde{f}_i}/\\overline{\\\\tilde{f}_i}(0)$')\n",
    "ax2.set_xlim([0,2])\n",
    "#ax2.set_ylim([-0.05 ,8.5])\n",
    "\n",
    "ax.set_xlim([0,30])\n",
    "ax.set_ylabel('$\\overline{\\\\tilde{f}_i}(z) (s^{-1})$')\n",
    "ax.set_xlabel('$z/D_{sim}$')\n",
    "ax.set_xlim([0,25])\n",
    "ax.set_ylim([-80 ,100])\n",
    "fig.tight_layout()\n",
    "fig1.tight_layout()\n",
    "fig1.savefig('mu_ts_z.pdf')\n",
    "#fig.savefig('mu_sigma_ts200_z320.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "jz = 300\n",
    "for ip in sample:\n",
    "    file_sig = 'sigmats_rz_400_'+str(ip)+ '.npy'\n",
    "    file_mu = 'muts_rz_400_'+str(ip)+'.npy'\n",
    "    mu_ts1 = np.load(file_mu)\n",
    "    sigma_ts1 = np.load(file_sig)\n",
    "    ax1.plot(r_400/rh[jz],(mu_ts1[:,jz])/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax2.plot(r_400/rh[jz],np.sqrt(sigma_ts1[:,jz]/158)/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax1.set_xlabel('$r/r_{1/2}$')\n",
    "    ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax1.set_ylabel('$<\\\\tilde{t}>/<\\\\tilde{t}_0>$')\n",
    "    ax2.set_ylabel('$\\sigma_{\\\\tilde{t}}/<\\\\tilde{t}_0>$')\n",
    "    ax2.set_xlim([0,2])\n",
    "    ax1.set_xlim([0,2])\n",
    "    ax2.set_xlim([0,2])\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('mu_sigma_ts400_z230.pdf')\n",
    "                    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "jz = 320\n",
    "for ip in sample:\n",
    "    file_sig = 'sigmats_rz_'+str(ip)+ '.npy'\n",
    "    file_mu = 'muts_rz_'+str(ip)+'.npy'\n",
    "    mu_ts1 = np.load(file_mu)\n",
    "    sigma_ts1 = np.load(file_sig)\n",
    "    ax1.plot(r/rh[jz],(mu_ts1[:,jz])/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax2.plot(r/rh[jz],np.sqrt(sigma_ts1[:,jz]/158)/np.abs(mu_ts1[0,jz]),label='ts_%d' %ip)\n",
    "    ax1.set_xlabel('$r/r_{1/2}$')\n",
    "    ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax1.set_ylabel('$overline{\\\\tilde{f}}_i/\\overline{\\\\tilde{f}}_0$')\n",
    "    ax2.set_ylabel('$\\sigma_{\\\\tilde{f}_i}/\\overline{\\\\tilde{f}}_0$')\n",
    "    ax2.set_xlim([0,2])\n",
    "    ax1.set_xlim([0,2])\n",
    "    ax2.set_xlim([0,2])\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('mu_sigma_ts76_z320.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ip=18\n",
    "file_sig = 'sigmats_rz_'+str(ip)+ '.npy'\n",
    "file_mu = 'muts_rz_'+str(ip)+'.npy'\n",
    "mu_ts1 = np.load(file_mu)\n",
    "plt.figure()\n",
    "plt.plot(zd[zps-10:zps+1],mu_ts1[0,zps-10:zps+1],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[175:zps-10:3],mu_ts1[0,175:zps-10:3],'^',ms=10,mec='r',mfc='w',linewidth = 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from cycler import cycler\n",
    "plt.rc('axes', prop_cycle=(cycler('color', ['r', 'g', 'b', 'm']) +\n",
    "                           cycler('linestyle', ['-', '--', ':', '-.'])))\n",
    "mu_ta = np.load(\"mutotar_rz_200.npy\")\n",
    "sigma_ta = np.load(\"sigmatotar_rz_200.npy\")\n",
    "\n",
    "sample = [270, 255, 235,220]\n",
    "\n",
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "for jz in sample:\n",
    "    ax1.plot(r_200/rh[jz],mu_ta[:,jz]/mu_ta[0,jz],label='%.2f'%z[jz])\n",
    "    ax2.plot(r_200/rh[jz],np.sqrt(sigma_ta[:,jz])/mu_ta[0,jz],label='%.2f'%zd[jz])\n",
    "    ax1.set_ylabel(r'$\\overline{\\tilde{A}}(r)/\\overline{\\tilde{A}}(0)$')\n",
    "    ax2.set_ylabel(r'$\\sigma_\\tilde{A}(r)/\\overline{\\tilde{A}}(0)$')\n",
    "    ax1.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax1.set_xlim([0,2])\n",
    "    ax2.set_xlim([0,2])\n",
    "    ax1.set_ylim([-0.05,1.05])\n",
    "#plt.legend()\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"mu_totar_sigma.pdf\",dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "plt.plot(zd[180:zps+1],np.sqrt(sigma_ta[0,180:zps+1])/mu_ta[0,180:zps+1])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "                    \n",
    "\n",
    "mu_d32 = np.load(\"mud32_rz_200.npy\")\n",
    "sigma_d32 = np.load(\"sigmad32_rz_200.npy\")\n",
    "\n",
    "sample = [270, 255, 235,220]\n",
    "fig,(ax1,ax2) = plt.subplots(2,1)\n",
    "fig.subplots_adjust(hspace=0.5)\n",
    "for jz in sample:\n",
    "    ax1.plot(r_200/rh[jz],mu_d32[:,jz]/mu_d32[0,jz])\n",
    "    ax2.plot(r_200/rh[jz],np.sqrt(sigma_d32[:,jz])/mu_d32[0,jz])\n",
    "    ax1.set_ylabel(r'$\\overline{d_{32}}(r)/\\overline{d_{32}}(0)$')\n",
    "    ax2.set_ylabel(r'$\\sigma_{d32}(r)/\\overline{d_{32}}(0)$')\n",
    "    ax1.set_xlabel('$r/r_{1/2}$')\n",
    "    ax2.set_xlabel(r'$r/r_{1/2}$')\n",
    "    ax1.set_xlim([0,2])\n",
    "    ax2.set_xlim([0,2])\n",
    "  #  ax1.set_ylim([0.45,1.5])\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"mu_d32_sigma.pdf\")\n",
    "#plt.savefig(\"mu_d32_sigma_2.png\",dpi=300)\n",
    "mu_d32 = mu_d32*1000\n",
    "plt.figure()\n",
    "plt.plot(zd[zps-10:zps+1],mu_d32[0,zps-10:zps+1],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[175:zps-10:3],mu_d32[0,175:zps-10:3],'^',ms=10,mec='r',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[zps-10:zps+1],mu_d32[10,zps-10:zps+1],'o',ms=10,mec='g',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[175:zps-10:3],mu_d32[10,175:zps-10:3],'o',ms=10,mec='g',mfc='w',linewidth = 2)\n",
    "#plt.plot(zd[zps-10:zps+1],mu_d32[20,zps-10:zps+1],'s',ms=10,mec='b',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[175:zps-10:3],mu_d32[20,175:zps-10:3],'s',ms=10,mec='b',mfc='w',linewidth = 2)\n",
    "#plt.plot(zd[zps-10:zps+1],mu_d32[40,zps-10:zps+1],'>',ms=10,mec='m',mfc='w',linewidth = 2)\n",
    "plt.plot(zd[175:zps-55:2],mu_d32[40,175:zps-55:2],'>',ms=10,mec='m',mfc='w',linewidth = 2)\n",
    "#plt.plot(z_o[0,123:],d32_ode[123:]*1000,'r--')\n",
    "plt.ylim([0,2])\n",
    "plt.xlim([0,150])\n",
    "plt.ylabel(r'$\\overline{d_{32}}(z) (mm)$')\n",
    "plt.xlabel('$z/D_{sim}$')\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"d32_z.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rh[320]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d[7]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "zd[175]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "z[175]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d[13]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "zd[zps-30]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eps=np.load('mueps_rz.npy')\n",
    "plt.plot(zd,-eps[0,:])\n",
    "plt.xlim([-2,20])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_200/rh[320]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "zd[320]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_200[20]/dj"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "d[18]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ip=17\n",
    "\n",
    "file_sig = 'sigmats_rz_200_'+str(ip)+ '.npy'\n",
    "file_mu = 'muts_rz_200_'+str(ip)+'.npy'\n",
    "mu_ts1 = np.load(file_mu)\n",
    "sigma_ts1 = np.load(file_sig)\n",
    "plt.figure()\n",
    "plt.plot(zd[175:zps+1],mu_ts1[0,175:zps+1])\n",
    "plt.xlim([0,25])\n",
    "\n",
    "np.min(mu_ts1[0,175:zps+1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "diff_1 = np.load('diff_1.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rise = np.loadtxt('vel_sintef.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_folder = Path('./../')\n",
    "\n",
    "fname_vel = data_folder / 'avg_velrms_342_500.out'\n",
    "f = open(fname_vel,'rb')\n",
    "temp = np.fromfile(f,'f8')\n",
    "w2 = temp[2*recl:3*recl].reshape((nx,ny,nz),order='F')\n",
    "d=d*1e6\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "plt.plot(zd[180:zps],(1+4*rise[0]**2/w2[143,143,180:zps])**(-0.5),label=r'd=%.0f $\\mu m$' %(d[0]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[10]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[10]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[12]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$'  %(d[12]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[14]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[14]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[15]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[15]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[16]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[16]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[17]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[17]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[18]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[18]))\n",
    "plt.plot(zd[180:zps],(1+4*rise[19]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[19]))\n",
    "plt.legend(frameon=False)\n",
    "plt.ylim([0,1.1])\n",
    "plt.xlabel('$z/d_{sim}$')\n",
    "plt.ylabel('$D_{p,T}/D_{f,T}$')\n",
    "plt.tight_layout()\n",
    "plt.savefig('trans_diffusion_coeff.png',dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d_20 = np.mean((1+4*rise[19]**2/w2[143,143,210:zps-40])**(-0.5))\n",
    "print(d_20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "plt.plot(zd[180:zps],(1+rise[0]**2/w2[143,143,180:zps])**(-0.5),label=r'd=%.0f $\\mu m$' %(d[0]))\n",
    "plt.plot(zd[180:zps],(1+rise[10]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[10]))\n",
    "plt.plot(zd[180:zps],(1+rise[12]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$'  %(d[12]))\n",
    "plt.plot(zd[180:zps],(1+rise[14]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[14]))\n",
    "plt.plot(zd[180:zps],(1+rise[15]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[15]))\n",
    "plt.plot(zd[180:zps],(1+rise[16]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[16]))\n",
    "plt.plot(zd[180:zps],(1+rise[17]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[17]))\n",
    "plt.plot(zd[180:zps],(1+rise[18]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[18]))\n",
    "plt.plot(zd[180:zps],(1+rise[19]**2/w2[143,143,180:zps])**(-0.5),label='d=%.0f $\\mu m$' %(d[19]))\n",
    "plt.legend(frameon=False)\n",
    "plt.ylim([0,1.1])\n",
    "plt.xlabel('$z/d_{sim}$')\n",
    "plt.ylabel('$D_{p,L}/D_{f,L}$')\n",
    "plt.tight_layout()\n",
    "plt.savefig('long_diffusion_coeff.png',dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ratio = np.zeros(npcon)\n",
    "for ip in range(npcon):\n",
    "    ratio[ip] = np.sqrt(w2[143,143,253])/rise[ip]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "plt.plot(np.sqrt(w2[144,144,180:zps])/rise[14], (1+rise[0]**2/w2[143,143,180:zps])**(-0.5)/np.sqrt(w2[143,143,180:zps])/(0.7*rh[180:zps]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "S = list(values)\n",
    "diff_p = []\n",
    "S_p = []\n",
    "alpha2 = (np.sqrt(2)-1)/S[1]**2\n",
    "for ip in range(npcon):\n",
    "    diff_p.append(np.mean((1+4*rise[ip]**2/w2[143,143,190])**(-0.5)))\n",
    "    S_p.append(np.sqrt((np.exp(np.log(2)*diff_p[ip]/2)-1)/alpha2))\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,ax = plt.subplots()\n",
    "ax.semilogx(d, values,'o',ms=5,mec='g',mfc='g',label='$S_{r_{1/2}}$')\n",
    "ax.semilogx(d,S_p,'s',ms=8,mec='b',mfc='none',label = '$S_{D_{p,TT}}$')\n",
    "ax.set_ylim([0,.12])\n",
    "ax.set_xlabel('d $(\\mu m)$')\n",
    "ax.set_ylabel('Jet spread rate')\n",
    "ax.legend(frameon=False)\n",
    "fig.savefig('spread_rate_2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "zd[190]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dtdf_d1 = (1+rise**2/w2[143,143,220])**(-0.5)\n",
    "dtdf_d = (1+rise**2/w2[143,143,190])**(-0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "gig,ax = plt.subplots()\n",
    "ax.semilogx(d, dtdf_d,'o',ms=5,mec='g',mfc='g')\n",
    "#ax.semilogx(d, dtdf_d1,'s',ms=5,mec='b',mfc='none')\n",
    "\n",
    "ax.set_ylim([0,1.1])\n",
    "ax.set_ylabel('$D_{p,T}/D_{f,T}$')\n",
    "ax.set_xlabel('d $(\\mu m)$')\n",
    "gig.savefig('Dt_v_d.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 841.68x595.44 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots()\n",
    "err = []\n",
    "for ip in range(npcon):\n",
    "    C2 = np.load('c2_rz_' + str(ip) + '.npy')\n",
    "    C = np.load('C_'+str(ip+1)+'av.npy')\n",
    "    err.append(np.sqrt(C2[0,255]/C[0,255]**2))\n",
    "    ax.semilogx(d[ip],np.sqrt(C2[0,270]/C[0,270]**2),'^',ms=8,mec='r',mfc='none')\n",
    "    ax.semilogx(d[ip],np.sqrt(C2[0,255]/C[0,255]**2),'o',ms=8,mec='g',mfc='none')\n",
    "    ax.semilogx(d[ip],np.sqrt(C2[0,235]/C[0,235]**2),'s',ms=8,mec='b',mfc='none')\n",
    "    ax.semilogx(d[ip],np.sqrt(C2[0,220]/C[0,220]**2),'>',ms=8,mec='m',mfc='none')\n",
    "ax.set_xlabel('d (m)')\n",
    "ax.set_ylabel('$(\\overline{c_i\\'^2})^{1/2}(r)/\\overline{c}_{0,i}(z)$',fontdict=font)\n",
    "ax.set_ylim([-0.02,0.4])\n",
    "ax.set_xlim([10e-6,3.2e-3])\n",
    "ax.tick_params(axis='y',labelsize=24)\n",
    "ax.tick_params(axis='x',labelsize=24)\n",
    "fig.tight_layout()\n",
    "fig.savefig('c2rmsvsd.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

